HandsOn: A Large-Scale Simulation Benchmark for Generalizable Dexterous Manipulation

General-purpose manipulation requires reliable behavior across embodiments, objects, and task demands. We introduce HandsOn, a composable simulation platform and benchmark for cross-embodiment dexterous manipulation. It supports five robotic arms, six dexterous hands, and approximately 200 rigid, articulated, and deformable assets in randomized scenes. The benchmark pairs 18,000 curated human demonstrations with 66 human-verified tasks: Core-50 supports demonstration-based learning and execution tests, while Transfer-16 evaluates asset and relation transfer, skill composition, and deformable manipulation without target-task training demonstrations. Qualitative real-robot rollouts illustrate sim-to-real transfer. Across diffusion, vision-language-action, world-action, and prompted VLM-based methods, the best trained multi-task policy achieves 29.1% Core-50 success. Without benchmark finetuning, GPT-6 using move_eef for palm-and-finger control achieves 5.2% on Core-50 and 1.9% on Transfer-16 over 660 trials. Trained-policy stage diagnostics expose failures in contact establishment, action coordination, and maintaining achieved goals, with additional sequencing errors in composed tasks. HandsOn provides a shared basis for investigating manipulation generalization and the limits of reliable physical interaction.

==> anc/README.txt <==
HandsOn manuscript ancillary data

scaling_results_20260926.json contains the ten single-task scaling conditions, per-goal counts, uncertainty intervals, evaluation qualifications, and provenance hashes for the 1,000 accepted rollouts reported in the manuscript.

Evidence paths identify records in the original evaluation archive; the raw episodes and checkpoint files are not included here. Absolute machine-local prefixes were removed. All numerical results, qualification flags, and hashes are preserved. The original_record_sha256 field identifies the pre-export record.


==> anc/scaling_results_20260926.json <==
{
  "created_utc": "2026-09-25T17:06:25.535312+00:00",
  "model": "pi0.5",
  "initialization": "pi05_base_action_dim_52_fresh_v2",
  "batch_size": 32,
  "training_seed": 0,
  "subset_draw": 0,
  "optimizer_updates": 20000,
  "package_revision": "V16 final18k prompt_20260919C",
  "package_manifest_sha256": "62a025c12454ffa80d00e1b13613ce4b6fe5d438bd64a646cd4e54198771a85d",
  "normalization": "task-wide full training-pool statistics, fixed across sizes; validation excluded",
  "evaluation": "100 shared planned task-specific seeds/goals/prompts; native reset rejection retained",
  "primary_metric": "raw accepted success count / 100; goal-reweighted A03 also reported separately",
  "interval": "pointwise 95% Wilson binomial approximation; not training-seed or subset uncertainty",
  "protocol": "main51_prompt_goal_3xp75_30hz_v1",
  "renderer": "active_view_attach_disabled_v1",
  "control_hz": 30,
  "action_limits": {
    "a03": 321,
    "d05": 663
  },
  "qualification": {
    "runtime_validation_passed": true,
    "counts_as_formal_trial": false,
    "training_alignment_certified": false
  },
  "sources": [
    {
      "path": "artifacts/dp_scaling_results_20260925/RESULTS_AUDIT.json",
      "sha256": "e344c00a50fdbfd2b306892a94cb30c2da01b04fa5bf2f17b5449508b5585ed5"
    },
    {
      "path": "artifacts/pi05_scaling_extension_20260925/RESULTS_READBACK.json",
      "sha256": "157722df006d6764c40554987c1a10a6d7d5bfaa52146a8b5c34e8851d9d4a04"
    }
  ],
  "rows": [
    {
      "task": "a03",
      "name": "a03_n010_s20000",
      "train_trajectories": 10,
      "successes": 7,
      "trials": 100,
      "goal_weighted_percent": 6.991293105619321,
      "goal_strata": [
        {
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "goal": "Pick the golf ball and place it into the bowl.",
          "n": 18,
          "success": 1,
          "weight": 0.18503394283038987
        },
        {
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "goal": "Pick the tennis ball and place it into the bowl.",
          "n": 42,
          "success": 1,
          "weight": 0.4174057793846074
        },
        {
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "goal": "Pick the mini soccer ball and place it into the bowl.",
          "n": 40,
          "success": 5,
          "weight": 0.39756027778500275
        }
      ],
      "result_evidence": [
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/000.json",
          "done_sha256": "235d76414d734f15d3bc40991a8cb6941b4ffd428e7f2f2a7a079d8b081aacb6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/000/a1-3a33a90c182b/RESULT.json",
          "result_sha256": "43b88f7edecd94ca3740ae343217cb242dbcbcd4de4fe868bf2a4acee4660bd9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/001.json",
          "done_sha256": "b79a0359d933b103e0b11f3d208071277d69ed539a47eaa1ac77a669881e4643",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/001/a1-aa1cf72de798/RESULT.json",
          "result_sha256": "c64a3f8ae70342670de053c975c8fa3c6f75ef1ccf97a4541190a7f3c3e87429"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/002.json",
          "done_sha256": "d6108d61c8bdf87fabc45b416651ce8e5dc895c8173f2ec050d9618b8d24bac2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/002/a1-172b2d22d3f8/RESULT.json",
          "result_sha256": "b31db56a991a3891bf7169135a249cf6b5fbfd944f45003100f478ae318da82b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/003.json",
          "done_sha256": "9577559dc38983883b4e7e0abbf820c179844cc2f226f1783064727d27ffdd16",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/003/a1-87e3535994fd/RESULT.json",
          "result_sha256": "c93ff437daa5a8fecc03707544d60dcc1f1babdd87aa633745bc026d0fbc5d91"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/004.json",
          "done_sha256": "a6bacbfdccb8e8f6e8a271a038bde4c7158502fa99b134037fa1774d484bfe3e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/004/a1-da2b6cc2b89c/RESULT.json",
          "result_sha256": "4d0946530425f6f59cba95150168130f00ffa9781b94509e59db9dd782c8d848"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/005.json",
          "done_sha256": "067af468363e430253f584cd825d50524304ccd2b17f4d4857bf403356c3931f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/005/a1-4f8cba81694e/RESULT.json",
          "result_sha256": "ddd4caccef05e961579f64cd7a7cdb3d9b58736e234b710878534f6b567de2fa"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/006.json",
          "done_sha256": "e76b31950b249bf5c30c64ec8b31ad031dbc9f5a9adf4dc6ddd1455ab73ec06f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/006/a1-d7c9a96c1da1/RESULT.json",
          "result_sha256": "6a528accb9ac67139d00d0f29a5d9076879d41e8cadc59e71e6c418aff192f87"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/007.json",
          "done_sha256": "05d9baf7a61cb53b5034e4769b5100b847b160eba2a063abd687164f0e60a326",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/007/a1-3259489bd67c/RESULT.json",
          "result_sha256": "d3072b75bc9a3fb0d9bd3d46243148bda4a6cb391e3050375ecfd5bf0b705c83"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/008.json",
          "done_sha256": "1e0e25661792cae49b2d2794af222aa4648ca0c9d756c1d4d001e3e88c8ba847",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/008/a1-b023ae8280ab/RESULT.json",
          "result_sha256": "5c48ea3d4e1f05c95e40690d1d4bb09a51fd139829cc904c498a4640c0cae43f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/009.json",
          "done_sha256": "35c1786517b6428f6351253660b2f45bbfb225ec086e26fb3f9b071d45fa7516",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/009/a1-ac2db0c4f4a9/RESULT.json",
          "result_sha256": "8f4330b0c77de50effac45453b7163940eede408f3439c6f68a510da37fd460d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/010.json",
          "done_sha256": "95be05368de2783ee83e707840f24e04f5d0381390100e5801885ea8de5e64e8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/010/a1-5773cd9bcc63/RESULT.json",
          "result_sha256": "9fff33262976b0838c1044b99dcc07843bc89fa3974808423c07c69428714507"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/011.json",
          "done_sha256": "735b1b235dc92a48d027b17e211367012dcbe3828818e6197a98b248066b921d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/011/a1-32d327acb1f3/RESULT.json",
          "result_sha256": "9939cb64af3736dd3d53b1346d915027ed5f81dea25fdc67c7add6b7fc18c31e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/012.json",
          "done_sha256": "49bdb9efcbcd339706896d6dd31f9d683e0bea4a24acae437395d8afa08c2c66",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/012/a1-e49c0ccd9f01/RESULT.json",
          "result_sha256": "102781bb6436065947ce3043fbab8bf22d09f242a6f3cfd66eea0cad926dacbe"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/013.json",
          "done_sha256": "2b2105997a3a189842562620a057382b6ef9b0e5f50b3602cb68d6ff1b89c206",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/013/a1-145b49dffda6/RESULT.json",
          "result_sha256": "ab9334898795216e8234f493bc1e68685a3c34aed3157746466749116822946e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/014.json",
          "done_sha256": "ac6734cfa465faa5a10f6a414f0a435d0633c862e8e85a660785a4220074c6d4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/014/a1-acbea401306a/RESULT.json",
          "result_sha256": "d8fea3c25810523a3d1b02b80a577a849a543a5f18949f0ca1c18cbb000fd5d7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/015.json",
          "done_sha256": "35c24e2602363f0d092c85ac169b0436ccaa4323d9ad6b9d790eaa1429612a39",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/015/a1-4472447e0919/RESULT.json",
          "result_sha256": "0b014797cb8a6f1942a9881dd5fa6a0c7bc92410aff3749a0968ee71629f516f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/016.json",
          "done_sha256": "4b729a2f8d0358ea21979c612811307f40be79a10bdace1a0054d15404e535fb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/016/a1-f459c1f8d796/RESULT.json",
          "result_sha256": "09a52420f0315cd6a85e0bc364956acd40eec53ad40da92e2aba2a7e30cb490f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/017.json",
          "done_sha256": "428027612688a586f1ce134df3b1a4554a490b9c573af32d2ac09c22cb9cbea6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/017/a1-04ec3795ac5b/RESULT.json",
          "result_sha256": "1da0e02981057e713b5c8d482a2fa6b8b24cff28cfa6cb2e66f53452952b356e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/018.json",
          "done_sha256": "56f4d66cea4d5ac0ff649545ce71df0e67be4ad746ccfa375f837eba3dcd3d9d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/018/a1-9cae62be366f/RESULT.json",
          "result_sha256": "51b5edc8f2c5ff18e9a90c08e1c9ba0b639d6db12fd3c753fc5f13ed75b6e4c5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/019.json",
          "done_sha256": "cc4b168a2808b0df8784c6850585f3621dadf9cb814a8af5e39d5647fd400f03",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/019/a1-8b72c40eb38d/RESULT.json",
          "result_sha256": "0f639f450421aaee8d9dbce43c1a9c278c501eef1caaf158ca625d9f594e9951"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/020.json",
          "done_sha256": "e9485b5ec91b713356710f448156455670a93c4575574b68f4e5a62522fc1d53",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/020/a1-a4dd3d8d73bb/RESULT.json",
          "result_sha256": "b5f0dc2f29cf7e248cabcb86a0b068150eb61ce2a2e50bb29316c4827fc2f5ea"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/021.json",
          "done_sha256": "a3de30b5ce31472e1541ea08345912e5b4ea889c5da4bcf72846b39e4645c674",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/021/a1-bec398fbd89f/RESULT.json",
          "result_sha256": "61416c976e243d2dba923e30f690a306505d07005a2024591810ef8ad00b485e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/022.json",
          "done_sha256": "b8058ff66b3af8e933447669fed2df7af173d6f7f4e07fdb2ac68fabe70d2f48",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/022/a1-8efc80afffd1/RESULT.json",
          "result_sha256": "ed367dd4ae9f074107437487ac3dc2c1cc05a0ba7abf2569771902e66cd779d0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/023.json",
          "done_sha256": "a76744cff994083f45d2a90d2828157152af3090361a9606fb563a2a291ff5d2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/023/a1-34474d1c1f60/RESULT.json",
          "result_sha256": "4eb42469f40f33962c281423395f00e0f39ac44ad817a3cdeb787f66292ec5d0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/024.json",
          "done_sha256": "1361afd2eb16ff5c576dac67d120eb88577a5108450d19463e7dfc6b745fc90e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/024/a1-7cb75ea337fc/RESULT.json",
          "result_sha256": "5a79c0970705bf8e5288aeeec4d21c584983e702adcb38dde2cb28fb307b8acb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/025.json",
          "done_sha256": "464709c18ec8d67ee75f7d2da6067d3ca69dd63b3745222d49bf74cec8267451",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/025/a1-911fa8d9fc84/RESULT.json",
          "result_sha256": "98bffd78ef0bc8fbd436336ab637a783dd163dac5101b160c4f207bd716b0624"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/026.json",
          "done_sha256": "6c6e30f24c30d6e2b6428c6899b388c570499bba5386cee99563ca3398ca2d5e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/026/a1-a105f51d7659/RESULT.json",
          "result_sha256": "1817da4a1db8c8a54f8777a90475494814f3b2710a1ccdffeb857d253f3c4b56"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/027.json",
          "done_sha256": "76d29c511244762e4b1be0775f63327ee42bacdc1877d6884cfe64a324d83e43",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/027/a1-c3d636c1b0bb/RESULT.json",
          "result_sha256": "0b9fb61f27c0aa8e66d0dc8905bb4638da62794df2233e7fb9b4f5e339d9a232"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/028.json",
          "done_sha256": "26b35039bb1d9b0042f1171fb81ea8c9be3f48cd65a4fa2ebd35a56de21fb502",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/028/a1-b1851eb0580f/RESULT.json",
          "result_sha256": "ae9e860f7ba3aa2a233e8e26ccb205f96229c53ff7b9100d7ce210994543411a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/029.json",
          "done_sha256": "065eec5ef9a47b8ff13bb86ea6942ff8ac558c70a48dd6d3882467353e8f2cdf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/029/a1-8b3c5f665abb/RESULT.json",
          "result_sha256": "65f31701f8c5701b2b61159b6ff1b9699b34ac3b6b33b94db2f3df23ffd28cc7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/030.json",
          "done_sha256": "6cf6ff695ea67afd4dde7a11c26a3054d9dab7d1a578941c2f42c871e15d5167",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/030/a1-aa2d85a28f00/RESULT.json",
          "result_sha256": "8504ca9819871025e8e8533905b9e0f6d09a6968c1b3200b3b561c41adc28853"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/031.json",
          "done_sha256": "214a5fd81ba3b6e70f15c26a5ebd312d321886558826919b32a2416036c837d7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/031/a1-8d694da0b319/RESULT.json",
          "result_sha256": "fc027ac625f3f089a7c113be365cfc832e814e765383841583daf78668b20246"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/032.json",
          "done_sha256": "25971efa58bae4fa148a9e5eea93c229b41f3785ef42a2a9706617fff7a1e569",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/032/a1-c09cdc59744c/RESULT.json",
          "result_sha256": "3ba41d26e7a22dda9b466011b5fc44e4762a3d37594a4c4b17f8140401c51661"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/033.json",
          "done_sha256": "10ea8ec92659143c16445e051e11e74b938b070f4660bd1cdb85084e1c45a81e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/033/a1-f45468ff73a5/RESULT.json",
          "result_sha256": "5cf0f2556c20ea46cd6ddaa15e870f6e48a21cf5eda66ca1e2526fb940bfd6f8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/034.json",
          "done_sha256": "682d7187d49ee288f547de1a8709fc6a5aeba2612714ab7978f86bf8c7d195bc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/034/a1-4b7c66e65119/RESULT.json",
          "result_sha256": "527a9aa13ae1ff150feca378ca5d0d8a5c13a52e2d2a378cb988ea7a0cf152fe"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/035.json",
          "done_sha256": "86c49b1a0fce6f113e134e1b43b28214a1e48f59f0a1d3c621aa6c9113d4af5c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/035/a1-3e523488c2b0/RESULT.json",
          "result_sha256": "adc8f2098caeef3998c6014699b1c70f8fb9f8ac4cbbe67f4fd95380b4cb1315"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/036.json",
          "done_sha256": "687dac632333992cc88fa035db6e8e8c859d0544787db9c52306528ca4f4d897",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/036/a1-0a6e53226e62/RESULT.json",
          "result_sha256": "e0e69911f19b87232e05c0d6c7b059c2f30504a70c405c769dc86b58fc98b0f9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/037.json",
          "done_sha256": "dca1419a6b4e69ec26c2d4fe90e2067ccc121d104dacdc573aaa6531d3b3b075",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/037/a1-867722287edb/RESULT.json",
          "result_sha256": "42a67f163fa3c8e98dd4a8a9ff10a3c074d54586f328511aa57d766b6fe32abb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/038.json",
          "done_sha256": "6bf8012de868d4bdb8e2531996c62e597f1166f1e6a56da80abbaf205dc8c1f3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/038/a1-4ed89bf421b1/RESULT.json",
          "result_sha256": "1cb37cf652ff867efc84802c399204fa112c7b8a59892692501536e628667a7f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/039.json",
          "done_sha256": "38aecd2212146e8ce250eeff79164aa0ff36fd8d39098c3edf70156c6244eafb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/039/a1-1b4c84b92a4a/RESULT.json",
          "result_sha256": "6be0cc2ded1675d56f4410c481e58fdb7d1249de0d213afedd6df35b8621462b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/040.json",
          "done_sha256": "803f2e59aa103ffc923e4924aafb66e5c6b71538e321a7ac801e979314407a7e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/040/a1-8df05897a5f7/RESULT.json",
          "result_sha256": "3fd52aa6834147eb8a7b67af4d1e5f9858d9ade2d4536a99e7a1044d3df320e2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/041.json",
          "done_sha256": "bc434b4fae5147d4e4ed170a1e81a97f907411c07da3a0bedb833867a22b0e7b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/041/a1-58614aa76cd2/RESULT.json",
          "result_sha256": "eff38c5700244ae97c5683d89f61a45b1abc5b8aca71ec05da4349b97d83e16e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/042.json",
          "done_sha256": "73ec1879d355f97edf9bc29fad2ed8153e278383a8c0dec65f3902dd4b582e36",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/042/a1-377fe7646aeb/RESULT.json",
          "result_sha256": "1a2b1c5cc56b8ce5401c5cdf523e04a52ed8836f97dc9037c41b0dda66bfdddc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/043.json",
          "done_sha256": "147a83dda5eaa550e59e2765f24f13890e0bb34de04262cb44ff50b3b0e5f319",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/043/a1-fae7fd739448/RESULT.json",
          "result_sha256": "54ddc26e82c0eeda356b398e773812d4402a97dc4c65f1594ea82043e5872463"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/044.json",
          "done_sha256": "2ce1ab142d2ec0f60b9399cc1924d1b679cdbbeb76ea9dcdd05ee82ddb5b63c8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/044/a1-d609c6c5ccea/RESULT.json",
          "result_sha256": "89110721b0c5b8030651cfb079805936ab00fc517c43e43ddd9908bbf62e5f22"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/045.json",
          "done_sha256": "06ff59e91b41bd0688ea15a6dbab4562a1e12aa82e3dfc45218516e6a5365b9d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/045/a1-bf529b020cd1/RESULT.json",
          "result_sha256": "858ce56b0e8c0c8c14f87cfc4d61d8eda9352fddc57fa287d6d064a89432f884"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/046.json",
          "done_sha256": "837b2cec87c7212e5a9b2ddfbf3ef8a1d49b83ea1225acaa753202fe1222b59f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/046/a1-c8a177c2ee1c/RESULT.json",
          "result_sha256": "b5c8fac4854210ba5d86ca0fa546b6de327cae1d1f3029798be3f482ff71b176"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/047.json",
          "done_sha256": "6f05f4a620b15eeef175283592e931c446217358c4f4323d08a0169bf1480fe7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/047/a1-163c3fbf0889/RESULT.json",
          "result_sha256": "76664f223b5cef92fa62523eabe914a103a5bb46782dce5957a556b8c2ffebf1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/048.json",
          "done_sha256": "188b523ea8c517de2c2b91e61e8a415e4b8fa48aae0284ba83ffab78b11192e5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/048/a1-b1fc443beb9b/RESULT.json",
          "result_sha256": "a38b38a686f88ed1b99cf90592b3ea24b6f6108c43244efaea9933da4ef124ab"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/049.json",
          "done_sha256": "31e60b4392d42e4f197c46ca392f7db38eeeb3d07bb02cee3e192bd3349119c5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/049/a1-8ff18d239a9a/RESULT.json",
          "result_sha256": "d1078d1fb6902d340befa7fb96ede3869636688a217e7d31a861b18fe35d49f4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/050.json",
          "done_sha256": "b688524ce1758036dfeaf83536266599b35b9b222c34bb12386d883e14635647",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/050/a1-143943c7b334/RESULT.json",
          "result_sha256": "f9f79a59bf43c07f4172435e3796dea07c268873d7c72f45e1b7468ec9f51705"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/051.json",
          "done_sha256": "60909c5a13d6bc704b429ee3d18c52bd9be8042b8d292ab8d0af42425f0f72e5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/051/a1-7460c78cb8d2/RESULT.json",
          "result_sha256": "0b68bbc59c627bc8973617d0cd9b094a284ae0ea1ca65cebe813e5b84219e9d6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/052.json",
          "done_sha256": "c428417b26246fb3d4fe908e49a0c5ef6cd95b0701d5933853ab326124dd2324",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/052/a1-4f36fb38de19/RESULT.json",
          "result_sha256": "de67575b5f804aa1ef9a324a5162d5ec86b9dfb4fec2478ed718a57fb584e021"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/053.json",
          "done_sha256": "1a060526cb0a223fe6b12f2ae926ce6cd35db77dee243d2f66a50c7ff592057d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/053/a1-2a311fe7cf0c/RESULT.json",
          "result_sha256": "59d2a35795a8fc9b4730b8951a483710cf7843fb6c36101bbd70ccd408045cef"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/054.json",
          "done_sha256": "4286835f03c451f566cd3e6662803fe2ebfef8baa84b25611b2c516b23d23423",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/054/a1-cd24eb8e4d2c/RESULT.json",
          "result_sha256": "2a3e141c170ec00043d16a66f15be2f936b0b90a1916cfb737b62332c7fbe89e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/055.json",
          "done_sha256": "8164581ad4597e8d78b3ef2dfff9f026f8218f8e6b7bd6e4dfdc60f9814aa54a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/055/a1-273bfffb024d/RESULT.json",
          "result_sha256": "621b4f564825fc6b85c82936ad9155d043a2f1956b27b2cb22ab788aae5b20c8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/056.json",
          "done_sha256": "1fcacbf62ef312546d45119d7fd89075093376093595e0bc2404e87fc0090814",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/056/a1-3d3f7dbbda4b/RESULT.json",
          "result_sha256": "f4a550254481b30675a441b7f48ea440491d0d5f35e4e19679a9adeac183a185"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/057.json",
          "done_sha256": "b74baa25e5b6ba589a3575c7cfae9db9314a7741b1948203474d77e5eaecb15b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/057/a1-79201124a695/RESULT.json",
          "result_sha256": "e07183b499414f86cd5125a68273140e1fe8c976d07ba6c53dccda1eb5a0f164"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/058.json",
          "done_sha256": "507e53766f06242cf7ee9d9fb64d4f592584c29eaa315b897cc0d5f2922dd0e0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/058/a1-3d3211fec949/RESULT.json",
          "result_sha256": "0d16bbae6fd201831aaf034e6225e2aa0b441dd30f5b75c0829765752d923ad0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/059.json",
          "done_sha256": "32391e3d677e9e9a7b997c824c6e06c749d702cfd1f4ab92b81f43628c379a98",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/059/a1-5e38d5f5b4b3/RESULT.json",
          "result_sha256": "577d027aa74e470b8fdc332b4dccb3dcb8a93c3bbfc742689343820556c1cd23"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/060.json",
          "done_sha256": "fea429236ebb98c49bd511d17fda95a76f2cf06a57bdd9f89209a3310281b2ce",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/060/a1-0cc051c41a81/RESULT.json",
          "result_sha256": "49b47395b35458a235e471173f95f083676a723dcddf137c8866ab061f414dfd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/061.json",
          "done_sha256": "0af7e7b964344af3eac1f7b700882840310a9684251fcb2e7559b2db899a8d0c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/061/a1-41c15589de3c/RESULT.json",
          "result_sha256": "9bcef19e4cec909c74b25e2f610bd1b3d3149f8dff2648149a0151735455d711"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/062.json",
          "done_sha256": "d29bd869ebd77ac3da0b03a668f58f168a1189fea188d2521feb44e43aed709b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/062/a1-79c7f526ce05/RESULT.json",
          "result_sha256": "4f78bb48424dc55a2cbb1d6aa39bcff30ef6daef6a3fbf33f01c4b25facacab9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/063.json",
          "done_sha256": "96cef3a47fdf22e343914c7a81bde61f934d8f78e435c77911844348164c6da9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/063/a1-4752fb19fcb8/RESULT.json",
          "result_sha256": "4d14cd40591c97407907f6639c31a343279d834a067cb5394feaf04ac98b491d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/064.json",
          "done_sha256": "e7f84cddd9a55440c5505c54d3e23225a9fcba9b2bc9efd4ba888ac6c5c64dad",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/064/a1-473e54bf91c5/RESULT.json",
          "result_sha256": "e5f3d0e7c0eaf81f30965224cb4481a63dfe7f305b64ee13bd8765c4d16ccc61"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/065.json",
          "done_sha256": "de66710c6d99d9992a2a5f1b65fa330e87594ce9730f70cd392b64557d03a41d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/065/a1-8f298ff04aff/RESULT.json",
          "result_sha256": "48d8930e9639fe5167cbc75ef9076f52fd51133dd75a75f67cfd2e62c2d7d25a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/066.json",
          "done_sha256": "ee7f987ee87cb43bd345c3d1de74187c3c3333cdb92d65b7708d99719d8b05d5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/066/a1-4fa06e777679/RESULT.json",
          "result_sha256": "a01b08724fa2cbf0a7a50e0431ece6801bb7c053abc4a2b1840f0affbbd21880"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/067.json",
          "done_sha256": "27a05f5c7c07a3851caa161232e5804b5e02a6dff2c567ad39821f29c42c5107",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/067/a1-e2db77a64bb3/RESULT.json",
          "result_sha256": "963d125a0cded88b96993a5c1bf0310ed05a9823ebf9875074d8601c28ad6442"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/068.json",
          "done_sha256": "e41f3f153fd9737edd3c66e2baaa1efccbecbc069b8d2728fdb480213ffc2acd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/068/a1-8c8044cde4d0/RESULT.json",
          "result_sha256": "03027aa51dcb06811aee8c12b15b207f4eda2c1ff9007a34e046bffdc71d65ed"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/069.json",
          "done_sha256": "6a8dc14db9b0882987ea9030f39ed55f6bff2b948138ab1033ef02e646c15b9e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/069/a1-4bf2a1da23c8/RESULT.json",
          "result_sha256": "2ff33c988ea5f5f572f219ca9f7c2599f9b940234015e7e360798bd4e4fbf7c1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/070.json",
          "done_sha256": "8f93079d0a78d40fecca6f9047ddc1c2c8ffb6d31fbbd2d5bfe44dfeb025cb8d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/070/a1-89f801624f6c/RESULT.json",
          "result_sha256": "bf12a22c920225fddba1e2d522063e837a9202f881288d04f74308bb97cbdc7c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/071.json",
          "done_sha256": "8e4608372f0420fb53569ba612af0281d6abad0a9d090cffc161f3c3902378c4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/071/a1-11ecd9b7795d/RESULT.json",
          "result_sha256": "f398c398f04effbc77f34e90932591f1b015e8be2493b628eecd758f9a3af4a7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/072.json",
          "done_sha256": "28a50812e6289eaefa156b9b7c663928d79624e9f9dd5997df83e708d9d66071",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/072/a1-4724bd04c5ce/RESULT.json",
          "result_sha256": "02b1065ec37e058e7792bbee5cf3d60c74a65e7e1da30573e2a550c2bf86f782"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/073.json",
          "done_sha256": "5d5c00d95ef39678e72df38d24b985e5ea87257f3fedfba4d3152bc4319da719",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/073/a1-ba46b8698489/RESULT.json",
          "result_sha256": "a10fee69a74c7300822b6083d65c012bcddb84e002957514f67c3b2e77bdef1f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/074.json",
          "done_sha256": "53fc6895552b87a532c236580891482177a0e0b1f8c723bc49ffc9f3d8bfb485",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/074/a1-d202a5da3151/RESULT.json",
          "result_sha256": "312dd6579c2b9799d35eff45eb10b045b16950ce3f908a986b0a23d11d39aa1c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/075.json",
          "done_sha256": "ed82e8a2dc3c57545c6ca7cf1c45db1c00905c9a7fea39039c31eb62ab78932e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/075/a1-6201179c957a/RESULT.json",
          "result_sha256": "6339d250397b3d683fb5e744c0878d1ed5c85b4e96a6bd31912c2f4688815950"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/076.json",
          "done_sha256": "75e273b5d760a42182c89a67ac71cd4fb00060c1688cf8b8d930c63de6c6a40e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/076/a1-1ab3c24a40bf/RESULT.json",
          "result_sha256": "eab85310dba3a9e067b3478205573360a5bb75b221595106b9ef1df7c84ca57d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/077.json",
          "done_sha256": "7a325e8a766c6a8bc7708503e0eb23006c7f5ce54eb7ee9ef4ed6b187c8a26f7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/077/a1-0bf12f79725c/RESULT.json",
          "result_sha256": "58bbe9415145d88f7b6d3a0580e3f89d01f3d51f315833274d6e79e87f78cf8a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/078.json",
          "done_sha256": "8822dd71a9274d76b9b7ba163a77623506b8c6ce560d899756451d92fd63923c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/078/a1-185d82cdf956/RESULT.json",
          "result_sha256": "f7a62454a19cd5b872d6d04c2266de3370213c05a0ff53ccfd42391a1a27b8ac"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/079.json",
          "done_sha256": "291b7dbd86918627cfb11b3157ac0313bd29b6a4b1b31b0dddda829273c76bd9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/079/a1-6b5c925914a3/RESULT.json",
          "result_sha256": "8404866ad495faac1187a78eda27601f2c083f17375c87c4ed0d5a58a1884ec7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/080.json",
          "done_sha256": "7a731b6f4bf02a66d74314319035cac210dcec8c7b96b76e02052b8233170e19",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/080/a1-04defa29ecb9/RESULT.json",
          "result_sha256": "65b1f5a0389ea87509058571d686ba21e09c8c790409265939125b67ef6f9412"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/081.json",
          "done_sha256": "ccf7dbccadf5e625300a48ac1223b0287b4c22311e53aabfb073e0a35d35aa35",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/081/a1-12840211b4af/RESULT.json",
          "result_sha256": "a083124d6ec5db7db950ab4f7946f0f1702692615e838f0f76f4fe7721122e1a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/082.json",
          "done_sha256": "718c64c5678c681b31ce796ef97d63ad62db3ec171f752fb9a80e5582820d99a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/082/a1-458ace8cc9de/RESULT.json",
          "result_sha256": "1da5bcb05e4ac78d6b360ffddd523865da61484dfceb3f9b48eb76fe9a797ca8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/083.json",
          "done_sha256": "6ba1d768ea2018348e26c244648deaa19703bec023c16f20249f825e6b3d58d3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/083/a1-485550a3e6d6/RESULT.json",
          "result_sha256": "33afe93a423c5263f2b2cb14a9549481ec14e4f1068bfbb43eda72ef4761764d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/084.json",
          "done_sha256": "2d1f0131e230347b8e6b0dc22654207b2b1152bdfa03bec869382be8bed8155c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/084/a1-54da00ea71b9/RESULT.json",
          "result_sha256": "36338eda7d426c0cf96bef9e9013d26851127c9c842404ed4f157366d9fb1387"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/085.json",
          "done_sha256": "7a4bccc985760470ebdcf447b9f602fde71d4b2a2cf1523b66eebe4d73a7bb39",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/085/a1-fff9d80af937/RESULT.json",
          "result_sha256": "c015cb9f5364ea70b42e5d0ee7322fb10539be9625eab03d447d56dfee2a0dff"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/086.json",
          "done_sha256": "2100c48ca478db38f5ef292272c022046e77181ce980a5bc4e54314328cd1f26",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/086/a1-70df40911d06/RESULT.json",
          "result_sha256": "e4950f3edef6cae10c6f582402b388986c717766d39d3ff9bbc09e5e9076b07a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/087.json",
          "done_sha256": "221ff4959d73e009468d142aa3c71b22026235ededd09fe64b1717c7834c4364",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/087/a1-240002b17197/RESULT.json",
          "result_sha256": "c54b68b03610bacd726a9e4f0880ed4edce8010c2606eeda396902c35c1954e5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/088.json",
          "done_sha256": "e43c1818fca8701a0d53a7942dc2c0284b68db3051f5fb7b25e909e3027efc2e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/088/a1-bcb43bb60e97/RESULT.json",
          "result_sha256": "a5453273233cb164681a076863b7d3d4d369a41a2cc21c8075124a3e20712d39"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/089.json",
          "done_sha256": "2119424f594f23fda6d2767a83720438fdd41c7cfc852e6fbc5f12dd0090a2b5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/089/a1-18d580e88c79/RESULT.json",
          "result_sha256": "32d3ec3fa84cb83b9d8f4144872fe9aa093c3499a3440029d00ae0f565d1f568"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/090.json",
          "done_sha256": "1353137ba04a5180a12a3e49a17799013fced3556b50d6ea13f4b9fa67bdd545",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/090/a1-8777a963c714/RESULT.json",
          "result_sha256": "1ff44f17f7f3856ac3b75a4706b54d9e8e46dd48d74dfbde3e9a2ad2d75d4a7e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/091.json",
          "done_sha256": "f111e7cf7db81ed44e36678a7927caa23fb8d4e75a476cf705ae81d8196365bc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/091/a1-7de09d863cba/RESULT.json",
          "result_sha256": "d65e418a65d708d6a3adddc917ce5b1169ed262584594cb34ca899b33f842694"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/092.json",
          "done_sha256": "10b5c7ac5fe90080b067e8e2fb300607777141073d38e156e73c64a246fbff66",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/092/a1-1c691596677a/RESULT.json",
          "result_sha256": "3b58e335e1b185292c3b64ec5fde839c69dd38d798314cca125061d50f1fc676"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/093.json",
          "done_sha256": "91b3fd77549d8d4ca758049865cb4ba25cb97d1d05eade527fadcf547b22f563",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/093/a1-e0e13f2acb0f/RESULT.json",
          "result_sha256": "6b0ddc0c0c2c6afa5a5e9be68ed1c545b073ac245ad15a072d97d1cee91174d9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/094.json",
          "done_sha256": "d09c245bf3ee1e6d56fee6ab4b985ecfa3eb1fc900a5613e586feb5bd7f97303",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/094/a1-219c45c1555a/RESULT.json",
          "result_sha256": "715733a40200180f426c5e8b12b13dc593a5fbd208e81645cedecef20d492136"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/095.json",
          "done_sha256": "98dc27664b9e4a24178c0c456c07ca51b27fd77a57f436a3a88259262adb6bdc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/095/a1-8cf003475efb/RESULT.json",
          "result_sha256": "3ee141e8c3581f4f2de05a1327bee8eab68a77f1e66dd38c392b6f3eb1ed2fd9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/096.json",
          "done_sha256": "9307c39f72adc2cd3683c872fab441bc9032ff59ba2796a7cc70b39e92bb6c23",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/096/a1-83a37fa3ddd1/RESULT.json",
          "result_sha256": "b3cb781f1ef503aa3cc0ea2a9cd2318321d4433bc583fd07a1e74491241f2a3d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/097.json",
          "done_sha256": "987e2cf9812728afedc8ff71e26152d4f78e906aed88f1f8b3c01c29e62fe916",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/097/a1-def175db339a/RESULT.json",
          "result_sha256": "4654ea3d3ea6917bc032fcb1bfa5fbbbac8978a1ec0860ef6adb4767c51c2014"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/098.json",
          "done_sha256": "2da9355035a39aec23c1847c26e17a600778b068c2253697e20110167b0c8c02",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/098/a1-95f9b9c29de0/RESULT.json",
          "result_sha256": "6193b3e6e647d9784fd541faaa27c6b9f04e6f5f3fac843dc58821a0bfcc6856"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/state/done/pi05/a03_ball_to_bowl/099.json",
          "done_sha256": "3822ef18edc429416c5173980bc0e47a29a936ef8788c1ce6c3b6333da73b26e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000/episodes/pi05/a03_ball_to_bowl/099/a1-8d289b6e113e/RESULT.json",
          "result_sha256": "57b4def6a0037f22dcd7dcbfcc3192402216ee1366ccb9a39a2e39f117277d22"
        }
      ],
      "plan_sha256": "ed4adb891a8d6c950170cdc376b13648028a575f884599183a560f999cacc95e",
      "run_root": "extensions/pi05_scaling_eval_20260925/runs/a03_n010_s20000",
      "raw_success_percent": 7.0,
      "wilson95_percent": [
        3.4319261067272677,
        13.7495147390735
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "a03",
      "name": "a03_n050_s20000",
      "train_trajectories": 50,
      "successes": 23,
      "trials": 100,
      "goal_weighted_percent": 22.893007525098458,
      "goal_strata": [
        {
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "goal": "Pick the golf ball and place it into the bowl.",
          "n": 18,
          "success": 1,
          "weight": 0.18503394283038987
        },
        {
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "goal": "Pick the tennis ball and place it into the bowl.",
          "n": 42,
          "success": 10,
          "weight": 0.4174057793846074
        },
        {
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "goal": "Pick the mini soccer ball and place it into the bowl.",
          "n": 40,
          "success": 12,
          "weight": 0.39756027778500275
        }
      ],
      "result_evidence": [
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/000.json",
          "done_sha256": "c2af545dcc22c73fbd52caa7a75adafc3089425ddf185ba74a20ce20ebb05705",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/000/a1-d64dd4276fc9/RESULT.json",
          "result_sha256": "0e285a4af613d4d1e12ca36ed912c41694906ca50659ebe757c6d6763593c13e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/001.json",
          "done_sha256": "72e002c8bf6ed90538da81d7b4ae5405a50831c83195b45abee0158fb0d458d0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/001/a1-96f3658ec2b0/RESULT.json",
          "result_sha256": "b6be186786dd64197c966a4cd6861304554f78cb458081452193a433243fbc23"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/002.json",
          "done_sha256": "400c8024bf922cac6a8ef13f7702173dc960562f1286ca6663d6cd42e2ef5907",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/002/a1-55cf097dff89/RESULT.json",
          "result_sha256": "33658a185dc072787f7bf5aaf9be4b13cacf6e47bf9a82615f4c565bec2ddc1a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/003.json",
          "done_sha256": "951b8381a55c17da1ab66fd7837f26b1490ed911591645c68b5d147a7023121d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/003/a1-c942c108db0d/RESULT.json",
          "result_sha256": "f64b19b69d923d6bb7d5a19e9389187b6e2d746abaa297e3de907b032beb8cc4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/004.json",
          "done_sha256": "96769f0caac6faaf4fe71a8346bea00f16337e678b676f93c7822b0565f8458c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/004/a1-50cec5949f82/RESULT.json",
          "result_sha256": "d70d73a56e5c0e88d7deab83822c3539d02e3a716d5e460f6ec4b7c1334de448"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/005.json",
          "done_sha256": "997350c48ed30f4424f41593571e78c310acd22d9c4bd07ca23d236932fd6df2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/005/a1-aaac0d9a4223/RESULT.json",
          "result_sha256": "5954badc0f41716820a139ea3073177dde13dcc36d7a4d02d6525cb26ee975f4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/006.json",
          "done_sha256": "52c8ab95c7134e4cf5288dee5de810a98e3e3f0f114baaaed40ada9908177f26",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/006/a1-85c12c095211/RESULT.json",
          "result_sha256": "7f7d61aed7ff8c352c2b19ed5455e13e90deb0d443fdcbb2469b34751c079903"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/007.json",
          "done_sha256": "7242e5c7c4e156437e75209922cbacec8b125465548bb8e4f24e23ccd9968209",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/007/a1-b5fc51fdaca6/RESULT.json",
          "result_sha256": "00457cacb0131ce899611944fda8772dd8dd2ae0035f7fd40f6436627e359cc8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/008.json",
          "done_sha256": "c32f34effceba7a3ad4cb40ece4b026300032d2ee37395c4b3849bf35a29bb4e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/008/a1-278c2a38dfce/RESULT.json",
          "result_sha256": "b45a84caacea86dc3b8cc748bd5f73288b35217cccddf5b4058ac5b1bc96ebd6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/009.json",
          "done_sha256": "07d61a5f97348432c8d9dde01afb730480781ea541540bd6f6bce4170f85a213",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/009/a1-b6acbe987fc1/RESULT.json",
          "result_sha256": "6b8b831c96411f8379f45452fe78f60bd00f3626023aa5eaa551a4897070c892"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/010.json",
          "done_sha256": "dcae9c93f9980b6611a685fff0e5dee9d096b139316dd6bc642a58b2ef8f2e57",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/010/a1-f6e37e430bc5/RESULT.json",
          "result_sha256": "bffb25e594b1cc6b7e4689af0c43430264ec381bc089eb9ba586785afd6d1716"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/011.json",
          "done_sha256": "691490d22e30ca117f0afd5d4470ff269eb8f942d7f902a58734780b2f463c48",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/011/a1-0c6fd94cdbaf/RESULT.json",
          "result_sha256": "dba1e0e98d26bb183efa4dcfbf73f92abcd84036ea80111ad168507428850443"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/012.json",
          "done_sha256": "a384d2dbee8d210247638adbe86d1985d0903020ea5b39826ef3a9ebeb758854",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/012/a1-ae78f6374ba2/RESULT.json",
          "result_sha256": "5e423d08a979c350cfd0ebc9f45490adea1c388b6ec06022d6028c008c17a28f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/013.json",
          "done_sha256": "5cd95ea9a571d9283018f7f5fd62c7ad563c6c5c952b95dae775076f17144e9d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/013/a1-3a149aac9e63/RESULT.json",
          "result_sha256": "f20423122c8fef8478f62dcf9e526d2ffaf4c52ec7c079f6aa552f3b1c7a7dbe"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/014.json",
          "done_sha256": "3ffbf4779936a405b28c68a6bafba74a7a6ee921d01eb5110f75048e005add05",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/014/a1-f8bc6742d4c3/RESULT.json",
          "result_sha256": "b5ce148b27259dabad51079e1e09f665864a195146086944e8a9867c9a039c93"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/015.json",
          "done_sha256": "b460aaa72fb4a2b93df53942aa696e391188f24aeffb78eca45dd63a9c7a0b52",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/015/a1-ac3b93e3dc0e/RESULT.json",
          "result_sha256": "478287a6bb509bba97dd4ca1aa3171adcc38bcd09716848de038825874eb5465"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/016.json",
          "done_sha256": "3c96b530d95e94652f1c1c8d4ec259c4e3bc9640a4f6e1971d2cbf188d298e00",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/016/a1-25d0f23e0f2c/RESULT.json",
          "result_sha256": "057b31d78dc603f2434f23809676c5cea765d5a87a70dbbd50ab5403d62be516"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/017.json",
          "done_sha256": "d6a309d8b92c780fe2fe7cbdf8bf6867be48b016a5fabf890b444cf7b45ad444",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/017/a1-08f40fa7712f/RESULT.json",
          "result_sha256": "44acb9fd5197437e2b6b1f4bf63b44bf924048459297cd3592c0325c8a5a1f01"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/018.json",
          "done_sha256": "a0c6adb8efef18993cf6380a072b8628f58d517d511885bb21416a476d74a113",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/018/a1-099df293d3f1/RESULT.json",
          "result_sha256": "8b5e874a6719833187dd0f8f396aa983573943ae2461bd0cdac0422ed0d1dc6e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/019.json",
          "done_sha256": "8bb73609dff569069a594241a23915266eac73b9f8e8ae7b1adc0c7e718ca266",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/019/a1-a405a18ed3fb/RESULT.json",
          "result_sha256": "78c4cf2ff6be7856fa28fc34b79c5a87150564649afb68c8a2f61232400f327d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/020.json",
          "done_sha256": "7b98cec0b62207557e98200590ed7ada79626f8cd2cceabfec9a8ec75ce6a30c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/020/a1-31dc9da20f0a/RESULT.json",
          "result_sha256": "e78112c81ca046ba92fa12ea1b7251870bd8f198aa5ac8132312e2603a169c28"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/021.json",
          "done_sha256": "537eaae18e993fc1e0b7c0121ea060f8a82b79d2d01bd009e9189b2d027b2fbd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/021/a1-5a13a4b561f8/RESULT.json",
          "result_sha256": "aa7cfc97906d4ffa75d4866fb57b8bf0cef2dc8c4d131c568b9151235e0b1495"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/022.json",
          "done_sha256": "6082a651ef7b36c5a4a5f608422c8db5ec8979fc1f24ebadb1d9c33a0726695b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/022/a1-0888dd3bbed5/RESULT.json",
          "result_sha256": "0825dfc3ec4d66b61abeec1c4e24b140a6e0b375f0c40f680c3c0f66a0adfcb0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/023.json",
          "done_sha256": "379f27b78a7b5821a7a1612e0cab76bd366bd50dc37566706bfe0b8f57a1b0c0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/023/a1-3ac422c6cb7a/RESULT.json",
          "result_sha256": "045664a2ee2ea61aa470d1a5c8880c08cfc65f209b3c59c75e545f89dd5fc0a4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/024.json",
          "done_sha256": "4f3069d5314a6e18ebd5cd900fb14f411a99fe34dfa52dc68c5890481799c3ca",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/024/a1-c81bb7175ab5/RESULT.json",
          "result_sha256": "2f828f869cf2366d0e90fbea6fdca9490d582054a73e1f1361ae1a1f868dca56"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/025.json",
          "done_sha256": "0f37c13f60c6f2f9eaa933cb35296a674073d5012800e60ba1a4dcaf00e8979a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/025/a1-30a68e23786e/RESULT.json",
          "result_sha256": "1ce6384e424f3a5bf830812630290df44f0b74668753167aa2558293805780c2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/026.json",
          "done_sha256": "c060e325cc0a1299c9c310c7701c37ba330e729236023060e8c281482350f841",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/026/a1-5d8092bd233e/RESULT.json",
          "result_sha256": "91579267815959ad86c46ec4918eb3a61b6177864b79695ccf5b139787ada27c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/027.json",
          "done_sha256": "11b69714331f3ebedd5b804fda7f233ea8d372dc86000498f04b03c26bf9b0aa",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/027/a1-bf0ad1bcc669/RESULT.json",
          "result_sha256": "9c3bec4929b6be9985f991387aa55d7c0af1debdcbdb3ecd096d5a92187083e0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/028.json",
          "done_sha256": "044ea626d03b757465fdb74bb4d11b36bf1c19aa69bc245531f64ebcd77c7867",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/028/a1-2f2d9c2e5aa4/RESULT.json",
          "result_sha256": "a3c609c2e66d11ffd7714c97751743a6d6b42e4f001388dccf181e0ef4e86784"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/029.json",
          "done_sha256": "afb15c0223d4b46748357b90f8aa3d67758a11384b1ef01cb4ee980a72fac74f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/029/a1-c9b2f3c7cf60/RESULT.json",
          "result_sha256": "6b2c16315ff20c45d3ce9469d0e7a0efbdedf8124dbea67fe5014cd19b7960d2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/030.json",
          "done_sha256": "21586ed6af297d7194d294e8c9f398e7f4fc38dac14ee0d71402f6ead01525cf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/030/a1-112b08d5b6fe/RESULT.json",
          "result_sha256": "ec5fb8e66808b1c48a655d5cae57ec05141d1aadfaa7faf9dcbe3f4d20cbbfaf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/031.json",
          "done_sha256": "2ee312bb0a35ed7ef262aac558a6a461ad008f4c11e837e0c9a49ea94f3f3357",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/031/a1-3ae4a13c8232/RESULT.json",
          "result_sha256": "9fa87530ad0430207c48d5460519f9d01d15c4d16a16e5fbe0a8743810aea4ad"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/032.json",
          "done_sha256": "ee46aa62f768c9a1b33397ceb6874c44098e27c3dd6de07157594af14b2312c1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/032/a1-241280a3be83/RESULT.json",
          "result_sha256": "720ff3e2bffd5a39b88584387522578999f93387f9a4b002ee58964de4c0e172"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/033.json",
          "done_sha256": "9ba5f94ba80801c16b571efbc45a70eb820b613a5a1c5fc6c89ce107c00cf248",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/033/a1-73ca5cedee4d/RESULT.json",
          "result_sha256": "8b995e7b60db4d432020657c0b4097bbcd5920889d19728e2950c7564dc1f23b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/034.json",
          "done_sha256": "75d86e4f106e0b818e35e4bc83a3c77165bdd8bf7fc469446b0e73a3297cdf04",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/034/a1-31eecd0a3741/RESULT.json",
          "result_sha256": "af00a0d4af397e704ad91245536db2d31f31a8abc26c50801126c6ec9c88109d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/035.json",
          "done_sha256": "ea73f32fc27a963e8b21bf328f3225d64ebc9bae79773ea0e846cfd5cb7f4a69",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/035/a1-05d9336452d1/RESULT.json",
          "result_sha256": "78e26ed2b28fdd0d2c771862214d046f8e621be8d930fb330cbe855a1678251c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/036.json",
          "done_sha256": "163a00836be2ce88db1aadc4c69bb0ab02538a3f62b9a2d1668b33cb01e1e647",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/036/a1-13faa2af8df9/RESULT.json",
          "result_sha256": "3d6e0ba44bd3353629ab23a0da9acfbe1d621ed188fd7a2e593024104a2ae49d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/037.json",
          "done_sha256": "44f78ec2558923b83f98f0c0394397b13f3e76ecdfede8088e2d28f4b1862dc8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/037/a1-a83b26a7aa32/RESULT.json",
          "result_sha256": "11c48714566cfc11492b0cf2b1d35418e017c4c0b1431a451180bac9a5e582be"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/038.json",
          "done_sha256": "5b7d4acd61a41ece581f70af5e6f702a895dce050c732f2428bd902475d354b5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/038/a1-16e847994953/RESULT.json",
          "result_sha256": "9a00cb9e423e38bfafe13ab3b3665202410727f954a8b8b6892d5335002719de"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/039.json",
          "done_sha256": "366f4b9c0c839a55f872cc50b9cf5e1e600545aad5f238ba3898748875cc7b84",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/039/a1-179da4c5ccfe/RESULT.json",
          "result_sha256": "d037b97cc198b61c050c501c8e12320bcfe08e3b3d2655678beed42f94607795"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/040.json",
          "done_sha256": "99f09e4e1e7b62f05bcea30b017d52bc744f031b59b392a06e0e6a35266e7793",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/040/a1-fb51bd23ba40/RESULT.json",
          "result_sha256": "303b712df91a3ee226df464963ff871d39b32e2bcaf140958a9d25c5941c7eb7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/041.json",
          "done_sha256": "a330b27ea0891186ed1c07ebea1112f98bed64f48886846887e113451b23b39e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/041/a1-8e855804702e/RESULT.json",
          "result_sha256": "4e8bec4096394d82cdc3f8657535250bb8e20e2df415a643a862134ae2396654"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/042.json",
          "done_sha256": "cd2b2e70ba144fd4402b70c0d3dd1aff10c3804e1b8c921770eb9a42f22ebd18",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/042/a1-de5b694e97fd/RESULT.json",
          "result_sha256": "39418bc1b9f0a2b715d8d3c6c1d4aa5f4a8e6a9726fc9f4e9eaf115f1fd239a9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/043.json",
          "done_sha256": "4c8e03de1f31955fc2ccb2b3cc485fe9ba2a456160a94ef96d827881bf69fb0a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/043/a1-7ba37078ceca/RESULT.json",
          "result_sha256": "6eecc27a1e58f9c0953001e2ad65a0e7cf579f62a3d14d07d4bff4bb68dec420"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/044.json",
          "done_sha256": "ff710d776a0b7076380a3b40232cbe677e0ead8177a35f9f63aa0ae42b702290",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/044/a1-d9bba5ff8e34/RESULT.json",
          "result_sha256": "1d96aaf0322ad2941e71e550be1c9326657d4ad3ce562f0ad76a0475b979abfd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/045.json",
          "done_sha256": "a89efc9784817d95fe8c943876449408130f6843374666f976cc537a577e719a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/045/a1-c3ffdc7635d1/RESULT.json",
          "result_sha256": "c86ca6a17d29e499baff684e5a727025ecededee0044491a219da13f9c52add6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/046.json",
          "done_sha256": "39755d05a43e2ebcccdbcc28c69b6824f962c993988b185a33b6f61b37d5a0af",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/046/a1-1336c4625bc8/RESULT.json",
          "result_sha256": "07aaee61402b6f17e9a8c80a32692b3782dcf0d24bbbd92a6cf99b17b1f976e7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/047.json",
          "done_sha256": "a6272d53961ff22a315bdd8d6826430deaf67fc53f30868e36ead389f8d0c2e9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/047/a1-a6c2b1d8891f/RESULT.json",
          "result_sha256": "f37382a71fb9fb7d6351e37e34f03efa274fb2391eabb2159611569968068129"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/048.json",
          "done_sha256": "948f230f46a5cb26e85ed00ae2d3b5340c1ac598b1a72f3bda3c0d9f8310defd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/048/a1-1828d0263cce/RESULT.json",
          "result_sha256": "9a8d8df10b0c4748ea824d0a6c21236f45eca39a17e5096312ba281f9974f19a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/049.json",
          "done_sha256": "bda1d776eef985f53fbcfb8863b03e5cd72eebe1b065b4e388d8d788b64966a6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/049/a1-91f05c81acde/RESULT.json",
          "result_sha256": "2819fe238eb116ded9c735cb54c73175e04cd65a04fd7d612b966d1c961893ca"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/050.json",
          "done_sha256": "4ba2153afb5a822d750a8575369aa6de15291e07eee4930bc7037f9b55e62ca8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/050/a1-58ff1865d418/RESULT.json",
          "result_sha256": "a635856f501672f68ab4ae3e9297b2b0235a7258fef3b04063d3aa56dca0d827"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/051.json",
          "done_sha256": "adc1664e3f42600357f28d206c9976f3d65083787fcbed9314d66349ff0d4a87",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/051/a1-751193205576/RESULT.json",
          "result_sha256": "2edc1801c298899f12b0812ad1adebafd6d5cdfa6a31534905e145a5d543c625"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/052.json",
          "done_sha256": "90984bae1ae9fed755574e4c2f0ac26b449a16a7b163a3f92eeb73a940e1f8bf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/052/a1-d8bcf4cd2580/RESULT.json",
          "result_sha256": "fd149ad7681c3ada2a7b639b96df0112f1300fb1ce113b0730f7614118c5ede3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/053.json",
          "done_sha256": "df569e90b2da0b5824e96e7dd97531cbae12f79b58771ef070b7d9ec18e4e135",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/053/a1-836f80f3853b/RESULT.json",
          "result_sha256": "c30c05807889fd9e8ee7cbdcbfb8aed76ff445dde9c021deefd5af9de6bf6d4d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/054.json",
          "done_sha256": "5dff961697ff79f7e96504a729109ff09866e15adc3587c630523fccf5e9afb7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/054/a1-68658fb98e35/RESULT.json",
          "result_sha256": "976ae2a548debde050b0b7cfdc00fe31d1149a38973cdee4c491c2136e21aead"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/055.json",
          "done_sha256": "6cee167336b8e63df42680a63acf3ee0f773b9cb626d75c378c32dfa00e804ad",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/055/a1-2d13d369943f/RESULT.json",
          "result_sha256": "fb8adbede088e61a8771f9332b31c554bb82a838e3ac7d21d08958a38e9ce8e0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/056.json",
          "done_sha256": "83bccc6aa8afce00f98b1da2f2bc680c575c438f37788523728d41c2eb893b06",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/056/a1-3e41d2ede151/RESULT.json",
          "result_sha256": "65813e0c31175edf4af9e147933cf6ed84141de6fa3ed5f3667c8e09d2eba4be"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/057.json",
          "done_sha256": "cbae41dc87a1b68ba9608f38e60d34814bb215a4486b89277bd4a035ce6e46ae",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/057/a1-e3f5a4729ffc/RESULT.json",
          "result_sha256": "fd507f8ae24804a10aff71c0ddeb6eef1522c388e28b5cd7619ffc2d6fe9bbfa"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/058.json",
          "done_sha256": "cfa54725868fb7218cbe986e8bc2290832b0f6988d71986c61710face7221155",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/058/a1-717a1580c0d2/RESULT.json",
          "result_sha256": "a70f5ea69371ee24df86dcec7bc5df5383d8d75e511e2ec794de2a391281c42a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/059.json",
          "done_sha256": "7aff96cd3a4fc763cc30ca8c477cab6df3ca80364a983ab74b61e52565cd5010",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/059/a1-8eda66a3f306/RESULT.json",
          "result_sha256": "1a2833e00837626d4109eeb66f3bf93f04b8752d8f45c9fd203701007a1c6cb4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/060.json",
          "done_sha256": "68bb7deadfff2679aa8a4c2c07858e6ec26618777fdbfb3fdf61d94c379dd894",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/060/a1-ec2ef5f14679/RESULT.json",
          "result_sha256": "09225fa7728f50966fed1cbd520d752c253545753d5e3c4989a96b3ecefb1db2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/061.json",
          "done_sha256": "6ce97648c866a0a4e61c02226bf2bb02566bd31f280f9a4e1c80a98f74a1b234",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/061/a1-f23709b3900c/RESULT.json",
          "result_sha256": "9cd93f19dd02f0bc4865f4daf968f694d4faab065c87c25ec03050f50266c0b9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/062.json",
          "done_sha256": "94de0862f9177b04bbb827a907a4eacbced0f71ef545f9dbbd528c9bfbac560e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/062/a1-5b93b4e3e1f0/RESULT.json",
          "result_sha256": "6787f457fbe50a7e47d000512713bd0b97d08e3f8fdc11be9e316ba6a56e95f8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/063.json",
          "done_sha256": "99d0cab77d65c223627a0fc9cfd4bbc577987e56ccbf1c1ac86fbd817bf4809f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/063/a1-1ce13b18f4e2/RESULT.json",
          "result_sha256": "4fb1611ac7886c3f541511f67dde7035a912c84d7020ab1b7956672439756fc9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/064.json",
          "done_sha256": "60713a352370e400cee966fe625c00fe2d159f032a28d8b506cc8ddbba5777c7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/064/a1-b8a963580649/RESULT.json",
          "result_sha256": "cc063b2922d5976cf7be1f431b84e4e6903e3c6149bcabbf9243dec9a7e2fc79"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/065.json",
          "done_sha256": "7ca8813ec22838a725d0fb6da6169a135d29cd9c6a0e40d029f028ebd6ae5f0a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/065/a1-a36ebfb26f78/RESULT.json",
          "result_sha256": "81bdf4dd185e4dcc4a3587326aa493fbfc2ee9de560f25bf818f761a4122c4a6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/066.json",
          "done_sha256": "0f03e06ced3daf79290c0e59a820dd371a2fd011c29021f0559d49cf8c28524c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/066/a1-ff56288d70a3/RESULT.json",
          "result_sha256": "30e99bf4b57e595bd5efcb460e766d5996ab2583d3c8fa71fafb535316747950"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/067.json",
          "done_sha256": "3fc4d724a6e04b72f42155834b79dff22605a3c5214aa1b063ed35a9096f6383",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/067/a1-a045cc8aef12/RESULT.json",
          "result_sha256": "adff523ffd4ebb1baad4a191cd313deb7f482b124f7ef720a9d45d13759e8679"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/068.json",
          "done_sha256": "c08e1a6205139a6e390227af804d13ac26e00130fc8e89d73c524b36381f964f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/068/a1-3d1f9f1b9419/RESULT.json",
          "result_sha256": "de5ac5dfbd4b210755e747ae9b285bd71bb3c2c06d39ebf6202f632d71439cbb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/069.json",
          "done_sha256": "26b0bfa62339464f59467494ed3f68b407dbe4a2a88dad26f2ce56a7ca1573bd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/069/a1-575d3704453e/RESULT.json",
          "result_sha256": "4442b39b69ca58d6c6284e5640481bc94549b5600111047fb807d19909a1c88f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/070.json",
          "done_sha256": "176377d77306f106da6e372818e692e6dd1555bdbc0863f3367db5511512f98c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/070/a1-d589dedc056b/RESULT.json",
          "result_sha256": "49ce7ee738f8ea6e8a395825353b751b8f49deedcb1831dd238e5b40100ef3b2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/071.json",
          "done_sha256": "4e45947cee01deaac78f1be23098f4426e0daab9b390949e1da7b3b421a55c91",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/071/a1-916475981b1c/RESULT.json",
          "result_sha256": "7fde374892d93d26980d467bfcc73973c2b385d7501046858319886f92b2f06c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/072.json",
          "done_sha256": "346986574aee94211bc0c9ad501159e86c5b42bac49448a3ea4b5e208ef4ac7d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/072/a1-1a39945c2691/RESULT.json",
          "result_sha256": "a0e1e4cd77b1a49bd3ed5d59e8f2c09bf17502e783721f04aa65feb7e588674b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/073.json",
          "done_sha256": "a3bee66650db37279e38b7be6f8e4fa47f540c019edb1715a8f2153d30051f97",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/073/a1-04fe78b42bdd/RESULT.json",
          "result_sha256": "4b7cfc58e07236694ee763df9921b56910ca5756952babe833b23859f5c5d185"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/074.json",
          "done_sha256": "bb4b11bb7d8d8cc80414cbbb06106e1e39b28fe1948cf2ad90180d2645c90fdb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/074/a1-b2a742c95443/RESULT.json",
          "result_sha256": "4fc87edccfe014fea202050895c7ddea689508ba301e9d1e1ad56c6bab733817"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/075.json",
          "done_sha256": "c910c116467663babe02a9fccc5ca0fb020d97a9dd6cdb0e02ffb606672fb1ee",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/075/a1-0c9ee009ab2b/RESULT.json",
          "result_sha256": "23eb7032053d1b9b251d7f67f59d294db90059ee9f24ae1ae8222defd7c8e439"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/076.json",
          "done_sha256": "bbae0eb1bfaf1ab0a03e081e0ca12b3111ef6d6a4886fda5f0eb2e01a4379fd9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/076/a1-4865cd26d891/RESULT.json",
          "result_sha256": "54305f19cb39c4336716379969dae7570abfb824c53a0da0b3ba15612e3f9fbf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/077.json",
          "done_sha256": "d9edc29ef19b377819d31d43f4847922918319679488673c013675f482430392",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/077/a1-d82c95bab1c5/RESULT.json",
          "result_sha256": "a59bb3a5c24c223b739c96ab1eaa683cfa9ce887f88d9ecfeaa28a6cf443ed47"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/078.json",
          "done_sha256": "0a10b63ba1e77034c231ef432a0e95481e9610c7cc36be3a9bca8a6fd9925864",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/078/a1-4fc02e20a80f/RESULT.json",
          "result_sha256": "a7f91b5c47364e748103eaef2edbd46e83a6d60c93f0eed8218606d4e02017c5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/079.json",
          "done_sha256": "701743818617f68328a9037c14b11e2a1aa6a1574fc25ce9fdf8a7013be313b9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/079/a1-db75396c212b/RESULT.json",
          "result_sha256": "7bdc18babb5b6bc2f90516c66a4a5e7042b0879ab77f91fbece61d6a08f3e7c5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/080.json",
          "done_sha256": "b9881adcd6c90741c2cf1322df9a5b41e161bf16321dd9717db50386784cc1e7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/080/a1-f0baf3b250ec/RESULT.json",
          "result_sha256": "7ec3564e0ceebc641411dbbf1174b0eaf612a5b233a1b27fb6f3081ea48e257c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/081.json",
          "done_sha256": "9d3ea1d22a54700aa7cbb6d40662019b54ff0bcc617dbd008017e84071a6843c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/081/a1-ba40457406c5/RESULT.json",
          "result_sha256": "97622141028ef2ffaefcc0cd536d278c147ccb0805efa168a19c97ac4e2df3dd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/082.json",
          "done_sha256": "b60ba2d770f8e1860e8d430b1a7316bd6e28feec966914f04856c23b5b681bba",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/082/a1-4b70f784303b/RESULT.json",
          "result_sha256": "b58b5f0e8c033c7e5c34e231b1a1ef912d6427c84f0100cf714d1be8b9b46012"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/083.json",
          "done_sha256": "f3940b9c555c9b3f3f7f8096d4c94b86b1654ce6e310dd61f0cdf0803e9c06bc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/083/a1-9f67828442dc/RESULT.json",
          "result_sha256": "2d8beed8a47dd31d32ac8810ea76bc3951812db9d150e406b4fc937cfb5cdae1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/084.json",
          "done_sha256": "65d59622780802e4d9a4af8ef170532899143b10bfc35d657046e6d1f88fdda2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/084/a1-f76fbd2a2f8b/RESULT.json",
          "result_sha256": "c2f5455871b8a341a346c5d4667cf1be20b601e10818fad207f318026458d092"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/085.json",
          "done_sha256": "ac0898ac74900b9156728dbb2246c39928e684ba84e76541982c197f4c3620b0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/085/a1-53a084a389f7/RESULT.json",
          "result_sha256": "d0d3cb6273f0873e1aba71765e03a25b7d7ca76d4d15b13c6a30ccb12b24105b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/086.json",
          "done_sha256": "06c0af7ff38127b2a3980d95dee04be22de210075380731b7ff2fa418884aa2a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/086/a1-3f42df71e7bd/RESULT.json",
          "result_sha256": "a8727523dd75fd25acc136c0f806ad3e1efe446d8cbf32a667204dfcdd6e1c2b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/087.json",
          "done_sha256": "e2dd104e14a7ea94f39ee17c0278d4946e09302f8a267c224c67a800e5633682",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/087/a1-0d5a87f45958/RESULT.json",
          "result_sha256": "dc294e1e28c72c43f8fd52747771f1d7213490db1eeb900603f588b5522ed915"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/088.json",
          "done_sha256": "d343189c2aecfbb0ce8cdaa7fcb7331a20efc1fbe3d99444f72dfd4857d83210",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/088/a1-6dfd98f82b6a/RESULT.json",
          "result_sha256": "d3e9ed1982cc64cf30c28639de53611b2e0cb8070cb47cda4120b5877352c180"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/089.json",
          "done_sha256": "511b6036b683bbeee1a2a44358f46684d90a5414e90578f32dcbbf86ddb453bf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/089/a1-69b2b611341c/RESULT.json",
          "result_sha256": "e745bcd79bc289b8d8ebf681894e2c070dfc4022ab84b6ed9d6d2eb693110728"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/090.json",
          "done_sha256": "ab1ec825bd965b5e8825d16f51dc175d4400d1c70696098241e28a4eee7608ac",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/090/a1-e8b08f1be4a6/RESULT.json",
          "result_sha256": "d39c1df801156eda70c5d0065d978ca2fdf0c4c615f8cd768432bb2aca7817bd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/091.json",
          "done_sha256": "abf718208cdf2f3d91bc23c7cb695cc0107e0417d3845c5db303fdf35ae125de",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/091/a1-d2fecdba113c/RESULT.json",
          "result_sha256": "fe4f36369e4c06e3e0b941b788e7436ff5cb59695399446ab23106044f09ef76"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/092.json",
          "done_sha256": "1f89640e21240d7cfb72cdf3010522f03aeff138eebca479fc77192595078c70",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/092/a1-628891b42369/RESULT.json",
          "result_sha256": "42638437c615d416539ed9dbfabedababf7222d1f56a2fcbe3fa6c71c354cf50"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/093.json",
          "done_sha256": "fe3018b6afb61418220425f960e0208250c2365a56480e9ae7292305be639416",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/093/a1-ec568d2ef82a/RESULT.json",
          "result_sha256": "c23da6b0c7278e96d3c70d27dd7f5070484293ca03e6bf45559de01f871a993c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/094.json",
          "done_sha256": "a50cb1c22758651d1d83de52fd41b595899dda21281fc6f11e33f07fa13a59fa",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/094/a1-f51a279ff19f/RESULT.json",
          "result_sha256": "850f692747a09bef2b83f2a65790b60dbd774ed284fa19cea805d6c8e823668c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/095.json",
          "done_sha256": "669490801b2b61270a89c8b40dc16fd8454c307cae6fe272e6500a6859164472",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/095/a1-8da50a7e6c9e/RESULT.json",
          "result_sha256": "43c489c60e32f5b6861683551ee577608f0dbd22827c35fae97e80adf7795ccf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/096.json",
          "done_sha256": "cf5635954f8e8a47b04d5e9462e2d98b264b130c1bc879216a144fdff943df5e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/096/a1-581e7b62e614/RESULT.json",
          "result_sha256": "9dd0007375962d880d54f9ddfcbf49ec525922cca9b6a4a7522115206b2b354b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/097.json",
          "done_sha256": "9a0f9662931601226a837e0d2d2f457216177cbb9f8dd90aa3cef9f90ab53a0e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/097/a1-22bcfabb8f6e/RESULT.json",
          "result_sha256": "27e65868fe0aaf8cd7cd1e0e96c08d9f8434ab9e7e504c968692b2f22b60fe17"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/098.json",
          "done_sha256": "95e6664501e7f90a779ad4d3607148ecb5aa6c1fcb7cfe3b4b1e2807b6a38030",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/098/a1-78f1f7d404cd/RESULT.json",
          "result_sha256": "a490120b0ca2e497da6e91120bc03f21c3166a31b3c4aca3dc73bf20f8b8d1bf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/state/done/pi05/a03_ball_to_bowl/099.json",
          "done_sha256": "998a2541fc6153cf80d79e86f648b232ac4012f7b253f9e2bfa1c44db67c825d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000/episodes/pi05/a03_ball_to_bowl/099/a1-37f650503516/RESULT.json",
          "result_sha256": "0b7bb807292919598fdff8e151b97e7a4739da5e97818ffbba868553dff9c2bf"
        }
      ],
      "plan_sha256": "f0b78e9b1af23ab7cf9e6c268da58e09413830dd812ea1deec83d5e6a27eae0a",
      "run_root": "extensions/pi05_scaling_eval_20260925/runs/a03_n050_s20000",
      "raw_success_percent": 23.0,
      "wilson95_percent": [
        15.843265880303449,
        32.15438302287378
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "a03",
      "name": "a03_n100_s20000",
      "train_trajectories": 100,
      "successes": 31,
      "trials": 100,
      "goal_weighted_percent": 30.878123914966842,
      "goal_strata": [
        {
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "goal": "Pick the golf ball and place it into the bowl.",
          "n": 18,
          "success": 2,
          "weight": 0.18503394283038987
        },
        {
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "goal": "Pick the tennis ball and place it into the bowl.",
          "n": 42,
          "success": 12,
          "weight": 0.4174057793846074
        },
        {
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "goal": "Pick the mini soccer ball and place it into the bowl.",
          "n": 40,
          "success": 17,
          "weight": 0.39756027778500275
        }
      ],
      "result_evidence": [
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/000.json",
          "done_sha256": "ae12dac495961ed649e5614cfe0ac5f85d6dbd18ac2040d2a3c525073070266b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/000/a1-8edd2625f8ce/RESULT.json",
          "result_sha256": "3e5ee5410a5e364770792f579133434c11e7637cc15d2e583649aa5913f669f2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/001.json",
          "done_sha256": "d48545d8b247190988bd725b1ad9d1969b6af254fdbe5f08554e9f9e03605236",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/001/a1-d7d6f875d112/RESULT.json",
          "result_sha256": "5c55b6e14ebb58c931d2b52afb92a209d0b3a28418e54d9b9913c41acc8a696f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/002.json",
          "done_sha256": "b17af457d04e1ae1f3a93b7226d10fc318aa317bf21b31d0dc4577317b48b17a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/002/a1-ab630291a46f/RESULT.json",
          "result_sha256": "95058042b93a09496f84dea6ac0cfb49fb3cecc8e927c80ae887e08fa7820bb1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/003.json",
          "done_sha256": "71dff23e75ea61fc6be6be7bc2ff62ba4871629fb513947cf3ee5cca6c37f726",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/003/a1-571e3fc7f0be/RESULT.json",
          "result_sha256": "e35aa1ba28f09784f41b069e7cc6bc7961ec61b6c0e38723fe635e50de5ae9a2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/004.json",
          "done_sha256": "d8d6dcfaade762542fa199c6645e91632a97b38d3e4989df726bd11722f11c08",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/004/a1-2d52612b4611/RESULT.json",
          "result_sha256": "fdf75a835bd67e3c11097384f30f811514ff733199c500be58e720964e1fd7a4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/005.json",
          "done_sha256": "c1a482b9944c0ebf2937a805b0cf01904b939c2844cfbc21acb475430a0dde04",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/005/a1-ae53a9de038e/RESULT.json",
          "result_sha256": "d92f2a4fb1a7c732cba8526bcf1c55da6089db6c769e038cc812a52abe0278fb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/006.json",
          "done_sha256": "2c65e1b8e382caa100c8e2b022cbdad5d4f755c70d749ba1ab9ee2ee5760ef38",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/006/a1-5b1f68b9cdb3/RESULT.json",
          "result_sha256": "24594a5b6083d334ed5201349a43170166ca866076d7098b7c0c70d4944520be"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/007.json",
          "done_sha256": "35284c1e07ec10ff83142a13b51011e38d67532a1221e39fe150a8ea5a677115",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/007/a1-f9d64a5f2ed4/RESULT.json",
          "result_sha256": "7c0b8803fcc6c738dca2f50e839963258d7d588380a878750d8ebb726808c14a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/008.json",
          "done_sha256": "6884d8640094015072f949076cd9c9040630e6866667c1d0c5fad25fd6d4f4a4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/008/a1-7ec0c3932d09/RESULT.json",
          "result_sha256": "e2bda62f9adb260d0fa74f52b1126f65030a3bd9a7f45d0b70d67759b2c36de9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/009.json",
          "done_sha256": "85964882fd5cab5bc7659dc423fa4cfeb57162606f4334e64b37f519c60bd45d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/009/a1-036280487c97/RESULT.json",
          "result_sha256": "0029271f9fb97e996b463e7a5ade84cdb4db4d98800e28874df4b521cdd49820"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/010.json",
          "done_sha256": "47d584348fb5cf9b4bd5b27677d9769cb5e0de03263716f2d85a3999f54572e9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/010/a1-ec25fa3076f6/RESULT.json",
          "result_sha256": "ac148c4e5fb59b4752ce2cf794452987989c4c344c97399d5759be39da4a5541"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/011.json",
          "done_sha256": "6632e24e95ca87ff3e3706b783d66234c4221ddcf57ea15d8038de52f58081d0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/011/a1-6d58c582913b/RESULT.json",
          "result_sha256": "217ea1a7cb7716297163d99877052ee4157f3a492eaa32bd3dd82707763af909"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/012.json",
          "done_sha256": "aef58c959bbe034ab1c37230e7ba4290612ea0e90436e3423e5e7a23b5df0ceb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/012/a1-da28303f9fbc/RESULT.json",
          "result_sha256": "26797ac76f986b6ad8f15ca2689013464d1cf3fe23bf5c7ba22434ed3cba27f5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/013.json",
          "done_sha256": "007a2ff8e493725580cc1f983a1129446aafd222f733471c97e9c1732ef1c27f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/013/a1-bee2b84fd7b1/RESULT.json",
          "result_sha256": "fe39a4e040e976974017a70b07f9b7eb5e7db6e5ff6df1a61924d09220e085a8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/014.json",
          "done_sha256": "98edefd7697b1f597514f465c9f29ceffa19ab9dbda17819833b1ee53846570f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/014/a1-cd6f793ba615/RESULT.json",
          "result_sha256": "3a04085bc793b112ebaf7b1a69c466aed70fec53f87d669d09a0ca1e084c3b08"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/015.json",
          "done_sha256": "92119f3a33b77c912f0fa51a9c0fc4a4a17b14b1888992f417c998d464d5e86c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/015/a1-deab771aa00c/RESULT.json",
          "result_sha256": "ab75ec151327937bd720fdddbb891479e3dd4df307cdc21e5070bd6bbb072344"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/016.json",
          "done_sha256": "30a831ca9d367b62a08ebeaec84187c3026054ccd02d239e087ba9e9d6c3a626",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/016/a1-9c6a0269334d/RESULT.json",
          "result_sha256": "e98a0026da931fdab62c3550aee6ce1c0bf5aff6c12f50e525d1733d2832c7f4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/017.json",
          "done_sha256": "1a1c52f17db9e05a720678c0f7e3dc80277dfe86b5efa31aa54de7a9f2613e0c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/017/a1-3a97c407caee/RESULT.json",
          "result_sha256": "49769431233d2a34f2a8751283eac08859413aa0a1a4430446507f40a6bcce46"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/018.json",
          "done_sha256": "0b663f9120f87c5ef771a8e6607e7428edfe323cef4e833bdf1c20d8bde16ec4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/018/a1-7a1ad023bebb/RESULT.json",
          "result_sha256": "4fd4d330d8daa004d1c60febb35cc967066b493b85a4d33220d67a9a7dc1f7eb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/019.json",
          "done_sha256": "d409ac5f20359de34d00814d735668bc4af3e06729491de7479e7db2813b8f03",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/019/a1-61e44de8c066/RESULT.json",
          "result_sha256": "03a3aaf1b2c68df83377edd1473ee1d2bcfc978116a586083d35abbf26d22fe3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/020.json",
          "done_sha256": "71fbcd3e2dd8898cccb047805d07f80e8e28d6bfa0bbd48dbeea1995e8c856bd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/020/a1-7b5798d61f4c/RESULT.json",
          "result_sha256": "f75065387b73a71a9e6c0d91ba625eeaa2f359ac0fda44932b2cd038165b6b3b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/021.json",
          "done_sha256": "7641653e07e48f4860da07f7918fc74718e33b4bfa5f6bce97ca621058a0f4b2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/021/a1-b6926cfa0a4b/RESULT.json",
          "result_sha256": "5bebda10b1057adc2431dc3d4da285d99160e0b029c1e416978af67bf0aba8ff"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/022.json",
          "done_sha256": "ede916f8a87c98c22131101f32773ad61a729b381a8610e2391041d088e18091",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/022/a1-774ac3da53ff/RESULT.json",
          "result_sha256": "7d21be80cc934804e145ad343d16106a662d3d8c9ac4130f16217f572275d932"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/023.json",
          "done_sha256": "9addc09d9ba652032cdb4d89236db4f812aa22b1346877ab106a495676da5d42",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/023/a1-e9c2cf065081/RESULT.json",
          "result_sha256": "6a97b607548ce515be9eddd14ff57f3ea15c81ca23f4f5dbc17a48c05594abe2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/024.json",
          "done_sha256": "4fd818fde87a727a5edb24ae02583bb8f5eea30beb76ad008665730a9e2a1c4c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/024/a1-d93d73e528a4/RESULT.json",
          "result_sha256": "a0d4bbed309f4e100c3e9e98ba2f718422bd2114e7e2af48e758bebce775688e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/025.json",
          "done_sha256": "5073f71d3506c8daa49dd6e05ee5f7492578676020154f3f4686b83fa8334cfa",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/025/a1-17f739a310bc/RESULT.json",
          "result_sha256": "edaad9aff948fc5894a183281e11e55c12bf2272fef9166968b517bbf298f74e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/026.json",
          "done_sha256": "3f4b612eedc1d46b94b7d136b09d8ef3aebb6e8328236413356824eff6fad624",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/026/a1-8953522ef3fa/RESULT.json",
          "result_sha256": "1b2742225e5e062fe3612d524a1fac134631ae7889ab29429bcdc4065e0fc824"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/027.json",
          "done_sha256": "1966f418068c47a1e19af382ef7cf824e7738a8dbb249e0875588f67b64fcb4d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/027/a1-eec4a8a23818/RESULT.json",
          "result_sha256": "45057bf687d812bbdde2ea744bf6f21e57f1188001082d07aa9e60f64ba4e5bd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/028.json",
          "done_sha256": "85ee376870318613ab6535184aa9ff4303d3a462ff14f8a5b335b1be37bc60c8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/028/a1-edeec9aa9c66/RESULT.json",
          "result_sha256": "a5ad2fa3607e2dbabbfad4e9eabbbc8933bbf3d2de428597ec298d5c7223ffad"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/029.json",
          "done_sha256": "a3341a62d1573b00cc7e54441e6226aa82ad221918991a008a6a36459a6df776",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/029/a1-43d7d2bd1607/RESULT.json",
          "result_sha256": "45ce47bc6c7a24c3ab636ddd0c34f6ebdd1223321f80a3cee3fc12a9fc4fe761"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/030.json",
          "done_sha256": "442569e43b143e9c0f7431e892b7f9e4b8f0fc72232178fccbd2ddf4d671387f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/030/a1-fcc768aa3e64/RESULT.json",
          "result_sha256": "a8581bc379882f07ba687a7b81bb43e470e63b54ff188a73aa2b5e81939be21c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/031.json",
          "done_sha256": "d164af31be3280862800c7c5a482540291f6e6717b14c7753a02be5a8942eb9a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/031/a1-49775916cbf7/RESULT.json",
          "result_sha256": "94ef67aa27fe2fe729689b266a7ae8deec3944fb3e7ce69550591e6414138088"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/032.json",
          "done_sha256": "5dc03f55848c347165344cdb062036e332361fbba2a0b04a6293536e430de646",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/032/a1-25f96b224045/RESULT.json",
          "result_sha256": "1fc0a60bffb62a4a5f73051af358f7ad26d470ea9b57d4c6d28939e4c001a4fa"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/033.json",
          "done_sha256": "0ca58e3a2898a321a6cb972f9509ba6d7def417cc6cf04d5d24649940e61e1ca",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/033/a1-6539c76b7e7a/RESULT.json",
          "result_sha256": "028294316eb43c16a2d4022c2d7d18a5374c5786db8122c8300566ef7c31e21c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/034.json",
          "done_sha256": "b2baeb46bd9b01482fcb9334d33c9fda3fb48fb658d2532dea081d4f57dbf88b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/034/a1-2a60b99f81d5/RESULT.json",
          "result_sha256": "1c8185eac3705448a47fd1db635e57dd38f38922caaee448e1df3743ea7f68a7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/035.json",
          "done_sha256": "54eaa9f846df9eedfc615b65f552edffca7da9f81585ec0d410dae606e1027c1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/035/a1-ed91084c014c/RESULT.json",
          "result_sha256": "49afa20f15f1da2eeec583268c0991bd74c21a16c56f65659ace0b61ab6b35bb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/036.json",
          "done_sha256": "ee07acc82ab665c8928856f634b9d85bd47e8ad3eef1dd02b064975570466922",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/036/a1-5a8a34270bb7/RESULT.json",
          "result_sha256": "69bc0a002fc47f16c8ca727dcc2f5587fa6d0e62e49ef7bc029d5bfe30b17fef"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/037.json",
          "done_sha256": "861e0efd38420f29217b1df5b1dd2f05e1470996c6134cbb52e694aa69a43687",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/037/a1-d9f1535c3776/RESULT.json",
          "result_sha256": "55810598ac331fc86f0596ea687ca38aad16b2bf4e8f2aac17e87c08893bc49b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/038.json",
          "done_sha256": "7ae52b4ed4dcd3ad3d23715b188eb1696ad2ca99dd71957982b0990decec369a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/038/a1-c4119a2f7e26/RESULT.json",
          "result_sha256": "41716a48dee4f06aec500d782beb9d103f1d4fb6aa82dcb11b1f45e09988d3ab"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/039.json",
          "done_sha256": "208df0dc1f5f67e3394ba70b76393f18c4d8bd026fd0d7f990210e6ae048ebcc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/039/a1-b8661359bdcd/RESULT.json",
          "result_sha256": "b19c6d736b349f81199fe224d14d8a918ae9a05c4b858f09595ec0a9018ae0e2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/040.json",
          "done_sha256": "086bc077741c72b7fb2fe0fe5257aae2fc78de00c9326b709e9574360e084cad",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/040/a1-a9791f16b685/RESULT.json",
          "result_sha256": "b072bcc015c6586600be42331f371a51270e70fc4214410c87328fff47d8be42"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/041.json",
          "done_sha256": "3ad25d790c511bfb14ef936a355f6174a2fb5bab95ab1be4363defc60c5f578c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/041/a1-c1c378005e02/RESULT.json",
          "result_sha256": "cc9381a558ea61c13cde008315b2dd86828ca959502df3791b306bf3c23f9a93"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/042.json",
          "done_sha256": "981364edaf465c98a3b1fc61ac8d824910a948f2871bf9a1b5237fcb1b88d486",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/042/a1-fd20428d797f/RESULT.json",
          "result_sha256": "aebbb0cbb07f23fd1ffe16b3c421f076513a6079a0fa4ead9d49ccadbe42604b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/043.json",
          "done_sha256": "5cf32f02d0063b72d984a7958212f6063a6a28126dd383a9084119209958fd87",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/043/a1-95f337357b85/RESULT.json",
          "result_sha256": "e2218e5c750b0d4843dfe6ee41bb7981d69ba74e945944d5b658c0e04be308c5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/044.json",
          "done_sha256": "84e4f1436dc886de2bbd88777e6bcc99611f534ffef59fc01b28d8fb93a3945a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/044/a1-05dce2405e8b/RESULT.json",
          "result_sha256": "c8f5daeadb799e1eb37f68771764b8dc817f398120976c4bf4d95e3e9a810cb8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/045.json",
          "done_sha256": "d14b46515ce8ce9af7e6365e48280bbedeccde44577807e0241a86189bb52298",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/045/a1-7ecf6f90620e/RESULT.json",
          "result_sha256": "4965e966ad1822a6494a878441666887057257ad56535c3cb62c4916cad3a913"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/046.json",
          "done_sha256": "dea72a8b794f668102b82ba5f7ef15673aee9b0836d61d9e7883ba3321f76f53",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/046/a1-9bd745e257e6/RESULT.json",
          "result_sha256": "0cbe71b0a6f2279961481183cad70b3192fb5db754c2d63468fc0c4afb3e676f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/047.json",
          "done_sha256": "e6616c4a3eb4a74bce6144c4db72236814788f93fadf04f7ee0722ee02f2ca00",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/047/a1-570de19b244d/RESULT.json",
          "result_sha256": "3111654312f3ec467887c3c5c0ff7df95f433f98a114d8e640ab0891edee0c15"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/048.json",
          "done_sha256": "596f793d082ffc80e4c62d7aea4d161d15bf933b292720317f4f122ab02591af",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/048/a1-03140f48b6d8/RESULT.json",
          "result_sha256": "714c02fdbf1931e03c8133f051bf39a7cb5bc1670ce7161c71fafbecd70094d8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/049.json",
          "done_sha256": "3bccd4aa62f3321b7237e76d6991118ace506ce13c20ab4a472bcca2b41a6870",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/049/a1-b97f172f3c07/RESULT.json",
          "result_sha256": "a08f61c489e1e225bb731d048a92898cdb371faabc199eb541abc9589ca2ed2c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/050.json",
          "done_sha256": "ad0105cfcb126c091ed796a2314977b00b2e3e901aa6b684301ae6aa4dbe4ef5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/050/a1-450a3e5266cc/RESULT.json",
          "result_sha256": "987088b2aa2dc7872f3884bad919548ff17b543d683a509b8213452696a0fa0c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/051.json",
          "done_sha256": "7196979e540770c19709f30d3102eb90f72d806f8d1cac40cb1f273f8d9e4ae8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/051/a1-1c343b66bfb7/RESULT.json",
          "result_sha256": "9c437cc8e0f93e5d95c4085a5e593f9ccc3d8019f36324e910f3b24b338d1d6e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/052.json",
          "done_sha256": "2063535150126d3dca10bbf17a0c3e529a2d3248502291993bf409f5f64cce3f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/052/a1-bf900219f7f0/RESULT.json",
          "result_sha256": "236186d00a72d12426fce113e40cdc95708c982c0dfa6bcd3339b4fed55c55ba"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/053.json",
          "done_sha256": "06aca92fab235bc3410f7f600b37eb8b6be43619ba365b012006897bc7514e6e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/053/a1-1f961d40996b/RESULT.json",
          "result_sha256": "72ddac96372046deb62a712895d4669d6b23c4d8586a158343964331a30e9ca3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/054.json",
          "done_sha256": "2ac86fbce53bbafbcc01540ef3d077b44c5d35917dfe7d980dca786a6784cbe2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/054/a1-39f3ecf8f0aa/RESULT.json",
          "result_sha256": "53d68afcc43e9c1c014a33d3d9d7cb90624179f6d94a272c66aab5cbe54914ee"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/055.json",
          "done_sha256": "01e6e8cc16f8ce77f377b7ef728a582a934bddb1a10cbc4790b190011a6b556c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/055/a1-5edbecb6d223/RESULT.json",
          "result_sha256": "3d63fb737a27a3363dee58ea329f534d6bbbec1ffa3d4ab72fa63255ed378705"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/056.json",
          "done_sha256": "7dd5adbe31554e732c8f6ca9b45b17fbac0fb9888da3381c8c8ba22cd8aa339c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/056/a1-76ed6f5c909f/RESULT.json",
          "result_sha256": "76ff26124844f9093a46adac34cd145a74121da29cca6dace6d210cbc6ec247c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/057.json",
          "done_sha256": "3e3480c1b4f175ca0b8565b5368f4de73cc3b4ecc470fa20895dfb35dd788e4e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/057/a1-48e8ce318619/RESULT.json",
          "result_sha256": "897c2034d32c027d7e284bfac1a4e59b6276afd0180c08bc0abcb0485d56eb46"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/058.json",
          "done_sha256": "e41d2d32ea33c193009bfdce333b355aaef4eca01e64b22438a9d9d55c3fad38",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/058/a1-9d88bb87775c/RESULT.json",
          "result_sha256": "2fae460bd5d91ef1c51f22ee42727bb5d58cd1ba73c1f2379c6e31ee0cb04ec1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/059.json",
          "done_sha256": "6b10140302b947d27b7b787e681828d8cf7b0a2841f7cd6c80d34cce54ae7193",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/059/a1-34ee33eca2a5/RESULT.json",
          "result_sha256": "3b74313dceaae2e5f71f68701c72ce03859612faf1e9fc99c1948bef841a4b6c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/060.json",
          "done_sha256": "8619193c8224e821a5701246215554a2aaa870ba774f14a84d00426e7e05a348",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/060/a1-d9c0c72f717e/RESULT.json",
          "result_sha256": "e31f7515e51c93532a99879ef36b67c8439594f96b4cb77178b8fb94638f5265"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/061.json",
          "done_sha256": "160f14a3dfd61ba74049932fa6e9bb141a820ef5e5a208a06c558ee60298c81b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/061/a1-3bdca339bf4e/RESULT.json",
          "result_sha256": "642f817cf935e299601bedc4fcd96e266f2ab794ccc09fe8dd192cfe98d03a7d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/062.json",
          "done_sha256": "f54d9725343606c2204dfba2f5d561e6a7ab214a54c886936d5eaaeb42da1097",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/062/a1-fd277c9608bd/RESULT.json",
          "result_sha256": "a26cafa09421c98069d132020e491f385c2f8ba7655731e924f17d651055265b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/063.json",
          "done_sha256": "588b7f99505ec64d300277b0183a8aeee533a39ceb138370db46050cd3b178c1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/063/a1-bc0444c6307a/RESULT.json",
          "result_sha256": "4e6f71c499a9eb748328a92668d4ca7ed374932381adfcbb22922657a0464cfc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/064.json",
          "done_sha256": "c76c78e6cd818a74e4af6eeba3b2c4267d75cf2d99c8f16f68c5f557e52d41f2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/064/a1-356a9ab90a6e/RESULT.json",
          "result_sha256": "5a5b816c8ae3d5f92a99cee3cf64e05e170cf072e5e78a6bf1cd0610a054e316"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/065.json",
          "done_sha256": "6c10628ebe73acaee85a230ca98fbbac39927b45ec87fff8010859356eb8b7a0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/065/a1-2eed462a9715/RESULT.json",
          "result_sha256": "e1f95f10d4c5211d58e16d5b52e67188a2b801d162bddbc17eb44235973063d3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/066.json",
          "done_sha256": "eefd060f9b97c6446c526755b053a662a3d4bba388a2f4c01dc6c955b8249bf7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/066/a1-13371711cfb5/RESULT.json",
          "result_sha256": "da63f1e13bf3884e8a0224550d0513c1b8bee7c22499c8c7f6a12e7478142086"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/067.json",
          "done_sha256": "13bc670ec56fe220d34fe4583a0b464ca7e19a0fddda6b712107ef7997f2b175",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/067/a1-8770f7f19637/RESULT.json",
          "result_sha256": "4435cebbf7f653e4ee88bdc5a914d9d1567cf6387b92bab1c7a2e91489f29bc4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/068.json",
          "done_sha256": "2c4bdec44264989b99231578545b399ff912339572b17a961fa1ac9bb953a092",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/068/a1-690d2e017437/RESULT.json",
          "result_sha256": "f9fb28e55003c81b2c098107001e7c8dcce9c973e76123e6e1d7de9da21f5d4f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/069.json",
          "done_sha256": "d57a04367ba752eb583db2c664a58575ac4d02df7d3a8b144f50a723019fef73",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/069/a1-5169c21486c4/RESULT.json",
          "result_sha256": "40ea07f786baff233f80cae2d12ac43bd1423c20213959395de52d79339f713b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/070.json",
          "done_sha256": "a31f06f5cbaef47bccc6105e11437e32ec670d958808ae7982c74e29e6183025",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/070/a1-f1ccc5087d18/RESULT.json",
          "result_sha256": "d488833e3e30e0a7258a6fc4ea8a66ceddef2328ed07295ad50c7b5da4acff8e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/071.json",
          "done_sha256": "be0dface13001f34b65c79704a486350806519c0209aef546bd7e7a970bda221",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/071/a1-4e118e49dbce/RESULT.json",
          "result_sha256": "e4032f6bc82a1c2261353d4379ded231705f90b731ddb8dc61eb303a222ca057"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/072.json",
          "done_sha256": "55f589b0c1961bc3b7b00dfee989acf2be9a5428dd531cd0e6d8d5c4f4be95fc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/072/a1-92a1d3de6c13/RESULT.json",
          "result_sha256": "778b6432eb8f0f92543e70437c11d1dcff2d723c82a705c5d174348b4f36bfb3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/073.json",
          "done_sha256": "97c0a1700c0275fee0473e95c01cd19a22491c203d2183d25e23938cd5449de4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/073/a1-997f3209e1f5/RESULT.json",
          "result_sha256": "8f3fa9079eb15b46c68f7cdfd838ea41512a0739a2d9d7875bb4e2102aaf34a0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/074.json",
          "done_sha256": "43ec8bd58995c2c3f811663dcf485e62da5fc288d75e2bb5e73d4b702effb438",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/074/a1-48ec3c551e11/RESULT.json",
          "result_sha256": "518c98420567d717fbd69feaaa356c48c08fe6c1a455606669effc6d980426b0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/075.json",
          "done_sha256": "5ce2a41c1fe2dbd59634dd131dbf223c43b762dae8c4cb9192bb6f7faa87756b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/075/a1-66e34c3b08dc/RESULT.json",
          "result_sha256": "a251777a5bf75271decb5155e3e3b696266f82b071b20679f329a8804c62d049"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/076.json",
          "done_sha256": "3a1dbd813f90abb03acbbbda75e1ca96328477acff731be2415e5a4223f6b7d2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/076/a1-e2b15b5abcb0/RESULT.json",
          "result_sha256": "216e86780d056df68f060c9a76e129ca64f9e2f38e3b0f84bb514e5e78aab0d1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/077.json",
          "done_sha256": "5deaa05e4923e3c61d29fc48b6c91f5010d52b7152a432ec80f1ca91e880037d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/077/a1-37e8c996bfc6/RESULT.json",
          "result_sha256": "15d6ffe0a0cd8a80ca40b064312ffaa656b2abdf40a74f6b7599bd7c4fd6712b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/078.json",
          "done_sha256": "5f1c98e1e4db5b0a276f0172af8a536b66355920abcae57daae6402cb93c7413",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/078/a1-e20920591c0a/RESULT.json",
          "result_sha256": "54fd01dd1c4ff3d42423bc1c1c78f58b080adbae158ed0700dcffc8e60c099d7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/079.json",
          "done_sha256": "fbb5d3a441836eeddc98da2592772e695c68d488b1d9ba0526041bb796c02c41",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/079/a1-837477e21c50/RESULT.json",
          "result_sha256": "32182ad6815684a83e93e603f6d67704cebcab0effd178b5f50f19f6ddfe6c14"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/080.json",
          "done_sha256": "bec2d272718468cf7d82051c87b198dd619b613f146947a2fa27c27c88607343",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/080/a1-71ae0d08ee64/RESULT.json",
          "result_sha256": "13ef3ec4a686a636fface8654ad362f7f968777194f02e934f2f01fdc67831c5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/081.json",
          "done_sha256": "6d3bc069367e3c03ccaef1c930eaa9a0159041ae5808d5d999dc66a3167513c2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/081/a1-36b3a6dbd2c7/RESULT.json",
          "result_sha256": "0be4acd16923dd492099c52b1f2b7a9be50ead1e4f36e9b3a6a8c6ed10227e6e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/082.json",
          "done_sha256": "ab4c26e1ee3223df98fc12ab27bf1062a9ecee147f76890cd835af1101692f32",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/082/a1-de8b4351176d/RESULT.json",
          "result_sha256": "2eb6613f4e1632331aca79f48bb7be0e6923a934540254b70d3e883d65e8dab2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/083.json",
          "done_sha256": "a294b0175ea23d60a67b8e1163a978137d1bd6f78682a1d872bef87f03031717",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/083/a1-794ffff7ae39/RESULT.json",
          "result_sha256": "f0e7c5dbe796f0ea59f551938840da87d43c72532081414090547644e85cad06"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/084.json",
          "done_sha256": "372d309be2856457fa7ea1e98ab4833c745e64d7bd37ea1b919a024203df05d2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/084/a1-c25f23c30f03/RESULT.json",
          "result_sha256": "8391fcc32a5a06df0066feeea7ad30c014e71a3a61ab2028234cad5323b85659"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/085.json",
          "done_sha256": "dcf8874d2ca37d86b269aec8fdd01f3ea33baa7fbdfee550f364bfefcb636666",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/085/a1-4ca28aa6bac2/RESULT.json",
          "result_sha256": "3a069cea3ae24e19be0ede5225d4dfd0bd0b73f2ba4dc5a267dde4ad8dd19cc4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/086.json",
          "done_sha256": "e51a9bb1484f6e62cb569ef0fb4ca071370266182b9f064391299435050946dc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/086/a1-83486f4f9843/RESULT.json",
          "result_sha256": "f9564388000f519bd0b438561d15aa3e3d57103f3107b92d73f9f7fddb38e093"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/087.json",
          "done_sha256": "ca19bad4283297436ab9d93894f176107f4b476204a62abd6100db1ba73ddb11",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/087/a1-e0576f86f400/RESULT.json",
          "result_sha256": "7a23e761c5aef04f58963a98afd6683b5b4b90fbad2110cfe1c80be35fe998ea"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/088.json",
          "done_sha256": "82479d18b62a464c7e346846ff8f0daa7b5599d3f9be144a1db845be66d78c5a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/088/a1-abc53e7d1386/RESULT.json",
          "result_sha256": "bc772de726411867703e251fa299d726a6f3d44df829c53fe279f57b42562867"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/089.json",
          "done_sha256": "3d17a64696a9a48e411121f41a9e2749ac9de847cc67418ea743f15d0d1996e0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/089/a1-46e74f3f6de9/RESULT.json",
          "result_sha256": "47f65ba447799bdee815bdf1222b20e3ae730b4bb39812cc00e2cb5bed32f09b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/090.json",
          "done_sha256": "825661d6c437282e94fd4686e2fb9ce54a04c6e5144a93a68da280faf1844afc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/090/a1-532086c8bce7/RESULT.json",
          "result_sha256": "68deba43cf710591ce3c59e633a681a84a1da3171a1fcd39d1548ee91575b9a4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/091.json",
          "done_sha256": "0de0d495de16bd1aa447ce94fa6e0bf744df4b6e8919a2f93e3b240eeaa17be9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/091/a1-bdd0b2f357b1/RESULT.json",
          "result_sha256": "e36a2a3e729d9ef7994c2621a6610f1e2f07363cf31094a296dc105ccb113e21"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/092.json",
          "done_sha256": "4864244049fec469bb43c58660da6b918da35d59d59e4eec16c78852c43517e6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/092/a1-adb777bcd5d0/RESULT.json",
          "result_sha256": "eec48a706ce345abad9cbddc3227582570ea78d88cc73917f0620ae1d8971414"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/093.json",
          "done_sha256": "15a44bd287355782d8c8694358b6c620c8621adb8804e62d617310871e7ab962",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/093/a1-a534b0d356ec/RESULT.json",
          "result_sha256": "0ba57c1e8b0685ef23eedaf49160aeaf6e9c383f78b173f0abd4c6d943c0bba8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/094.json",
          "done_sha256": "b63a11f1f969097eb778cd62f6903cc16ae5b995ed514bfa3e4d89f0b1390953",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/094/a1-744c03544408/RESULT.json",
          "result_sha256": "fee4da5ad9abbb51aaae0fac4db672d069b08f304a8f8d2e5fb79d387edd9ef2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/095.json",
          "done_sha256": "897dd5c34f9fc469906af3f75696b0112bba1c73037f7bd1b251abdcb4eec837",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/095/a1-a5a212123552/RESULT.json",
          "result_sha256": "cdfa1fd3e6d63e1b438da48f3455d54fbf2e94414ce567cd24089b89c464e5c1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/096.json",
          "done_sha256": "7d506e5bc79c13ef6c151566182da840916fa6366d41f46b2a935e752ae0fd0e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/096/a1-150f75a8c772/RESULT.json",
          "result_sha256": "a1fb79ea61d467ef7cd195dd2f813df3dd8dcc8731057f9159c6706131869a77"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/097.json",
          "done_sha256": "7c8356afde039272aa72ce672b987fdffbfe4b1e51f13ab3d222a3aceceaebc1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/097/a1-8c9d89db25c2/RESULT.json",
          "result_sha256": "19e5c16b7cbe6ab0d03946081aad44561807b57ef4fae45abbcb1127fd8f3bee"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/098.json",
          "done_sha256": "c8b612b18a4af28fed32f2ab81f3184f25d03d4bc676cf16946fe2a58f0bb0d9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/098/a1-56ffcb430e3e/RESULT.json",
          "result_sha256": "67e0bedce8094cef81b1a11d10f1944c6cb446754bb06aaa6e4023f6c790c7a5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/state/done/pi05/a03_ball_to_bowl/099.json",
          "done_sha256": "c0fadf696b27f24a5e2c8ecca12c08e80977546f0fabe2a7982f345da1e489bc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000/episodes/pi05/a03_ball_to_bowl/099/a1-3837c8d58a8f/RESULT.json",
          "result_sha256": "fbe276621ab9fdee37cef4782de4e45907e940059f06df59c8c0beac33f6b365"
        }
      ],
      "plan_sha256": "9c3bf820eaca03973be40d5c56eea5e476567651deadecc8fa4eab7feee6b632",
      "run_root": "extensions/pi05_scaling_eval_20260925/runs/a03_n100_s20000",
      "raw_success_percent": 31.0,
      "wilson95_percent": [
        22.77969721237604,
        40.62605571948941
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "a03",
      "name": "a03_n200_s20000",
      "train_trajectories": 200,
      "successes": 65,
      "trials": 100,
      "goal_weighted_percent": 64.66943155306357,
      "goal_strata": [
        {
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "goal": "Pick the golf ball and place it into the bowl.",
          "n": 18,
          "success": 2,
          "weight": 0.18503394283038987
        },
        {
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "goal": "Pick the tennis ball and place it into the bowl.",
          "n": 42,
          "success": 29,
          "weight": 0.4174057793846074
        },
        {
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "goal": "Pick the mini soccer ball and place it into the bowl.",
          "n": 40,
          "success": 34,
          "weight": 0.39756027778500275
        }
      ],
      "result_evidence": [
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/000.json",
          "done_sha256": "9218def06f3e89eb5eae3117b12b13c8c9ae024462808868ed5ef06bb1551fad",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/000/a1-cfec4bd89258/RESULT.json",
          "result_sha256": "c7bc2b801c3702adb6d4095e9f2cf8406c549cb6c782cae3026e0fcdb2306c75"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/001.json",
          "done_sha256": "dd49f4a42932cd16f45d520489d19f4fac358bc9a1ed95ff53297d417c261ae8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/001/a1-1f4a5bac350f/RESULT.json",
          "result_sha256": "4f4c3feb98cb90c16597a96e9aeabade4dea6bc1131c69ce5f9e9fafe1aec26a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/002.json",
          "done_sha256": "f4cfeb22af92d4f1eed65c894e52866b9a6b33f5e5643179109538c7e36997f1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/002/a1-0d6b1cc7c995/RESULT.json",
          "result_sha256": "150adeb9b9822c3c04f5f36a809f0a6cd9702b13b1c4e27bdc957d20095439c8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/003.json",
          "done_sha256": "bcd151995b3e407ebfbc875b3f3d5a961ed00d180d32a15dc81132ef72157c78",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/003/a1-1a276a10c57f/RESULT.json",
          "result_sha256": "a8521e22ad6ea7d7a45acaa325a3626a20f5df7af35f5dbf9eee7ed2795c5457"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/004.json",
          "done_sha256": "8ff0c9b911d2f583eb050b6fba2d23e8930740391fc01209b15b72a65d373621",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/004/a1-68a529c83be9/RESULT.json",
          "result_sha256": "75cade41fb0a9a2435d9d25cd727e6690887ca0ade329fc86e810c871c7a7430"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/005.json",
          "done_sha256": "d18e104df7ca581a560f4b5b3bb2bc93bc924d4f6c1a3a95ae4171a3ff5110dd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/005/a1-90318769f785/RESULT.json",
          "result_sha256": "40374d32a07c3ebb0a2f52cac4a378e4f429aceef4d4cc1215a72a03b1845c14"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/006.json",
          "done_sha256": "8786298c1c3711e7808cb3e209f4a5cb515bc7030e76481b09f50295a2d4f303",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/006/a1-9fb4250f1977/RESULT.json",
          "result_sha256": "cf80b6b37630d36867f45df6667c0d2cf0f980334a131ec7af621b6ad99bfd79"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/007.json",
          "done_sha256": "ec1d7266bd95a79635efa3a586f594d7a173fbab9217830fd004f075ae3f4218",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/007/a1-60674a09a32b/RESULT.json",
          "result_sha256": "ea60b22bb7eb1ae5008acc01f93ae8bcc24f57b28aead51d243e7c17343c910b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/008.json",
          "done_sha256": "dee95a14831d23403a7a0136be16b3434004125c5f2fdaf74e6cf5440dcc341e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/008/a1-d3908f2bf5c1/RESULT.json",
          "result_sha256": "ba24f633279448a050044ac9cc2c6b4c748f055cf290cd09cd3a49d4bff7bbd0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/009.json",
          "done_sha256": "fd433a974c340919265147ed98e94d88e2e0c88c51ad72cbde57041be3d35389",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/009/a1-9664c1acb878/RESULT.json",
          "result_sha256": "808c1685c750b373df9b4417ee0bdb8ea818cbf948eaa37d1e5e9637e6bcbdd0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/010.json",
          "done_sha256": "405ba197cc18341d9af29b204fb99c8bb9bf83e405769e92e78a16e9b649c454",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/010/a1-1551b2ca31b5/RESULT.json",
          "result_sha256": "493fdfec3fbf008f37421f14111e108e8fef7bd65b8db65c02b1141897174661"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/011.json",
          "done_sha256": "8e5148f8e865983c1bffb67facdc13169ec4568d93b1826c7f8ed408e22cca43",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/011/a1-6f3740d19d29/RESULT.json",
          "result_sha256": "7d8fd3bfd429a049bde80a2d3aba0d57cc1f03497fc8c0680e5e01a5fd917713"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/012.json",
          "done_sha256": "00569eeb71bba4de26bfca06edd136acf4b08ec44ac2ac270a920153378d9cf0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/012/a1-4a2b04432a05/RESULT.json",
          "result_sha256": "9143f2748b5279c8b47f84e13bd71c5746c960e7f4dce69b9b14e518f16bb994"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/013.json",
          "done_sha256": "fb6ba4122fa48af14cd4899efb14398fb93d4611e5e99fc1e15b3e0c0870dd2c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/013/a1-985db9ecc3df/RESULT.json",
          "result_sha256": "aae76d7f82541cee3495916cd80f4f318d43dbd61f42d4e2e0c432546a500826"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/014.json",
          "done_sha256": "3ff90988c0bdffac30a2f84789a10f6dd9135d775c15c45d9b7170e1b546b8d4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/014/a1-1de8295d2ed0/RESULT.json",
          "result_sha256": "eaa0336bbf8703b9d1eecd4348ffcd8c8b86bc1edf5b9c5cc68d89c9994c98d8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/015.json",
          "done_sha256": "25e92a8e1fa8a54fddb892ba57a88efeb47cb23d8559087ff2c476b1bc36a2de",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/015/a1-8d63051ea12b/RESULT.json",
          "result_sha256": "effc6d5a5bbcb6ae04d9d1dd27692cb190657d70cf4d5f58b21a034f4dc93cca"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/016.json",
          "done_sha256": "36f778627b77b5a0155ec630840bfff7407466cfeb9e164c5e6e0a316b339bb4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/016/a1-334d84fb4878/RESULT.json",
          "result_sha256": "20ded3b68e418a30305771cc65b871b99acec35b0666034b89fd3ec2b0d7ff5c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/017.json",
          "done_sha256": "5f11693870f8187e3b105243dc56aadddfdd1b517c1c0f63c510d74164bef12b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/017/a1-ca2a59723b6c/RESULT.json",
          "result_sha256": "f83205888d4600e6c287b73dddf2b15b05e51edeb5f3aee34f5fa59abf5034c4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/018.json",
          "done_sha256": "0df124d6c9543444cb828b714b2ee64847c7109930315e8763152abc3777593f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/018/a1-3316e55e90c8/RESULT.json",
          "result_sha256": "363fa11b8d68e01a929cafb700e6f71b52c91328de692cb8ac4ba01fa49a11c0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/019.json",
          "done_sha256": "2f172ce0f76e45e9405bd76fbb5e8346786b0eead6bdd727c7682da20282312e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/019/a1-f5195b133607/RESULT.json",
          "result_sha256": "46e1225cf6c425965ee9c188537eae397c3def2b2232ffb9ec98448c178dd8ac"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/020.json",
          "done_sha256": "0843ba3fe57f41a9ef7143b5e9e92c5229b479ee583df6df6b29aa37948aa6cf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/020/a1-d3fa19d319dd/RESULT.json",
          "result_sha256": "94f89b2b5ed932839bb61a08bb394eec9e513ed24c066513dc3dafe98be41dd9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/021.json",
          "done_sha256": "191857ab9219cb4e3055c5efc0411d4c69447e77f9f1b2c0c65cdd1fee5f9c6f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/021/a1-98f8eaa1cdb1/RESULT.json",
          "result_sha256": "7a722b32bbce97c8151e4d5ddcddd7344f8beb2388efaa83e3de19fe7c3c88e2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/022.json",
          "done_sha256": "6dd626b87b5c659c792b0605d6d5c7d473e98febd8e7c119df161d82a63e0570",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/022/a1-2448ecc2c3f9/RESULT.json",
          "result_sha256": "3c422440c9e3f51c6f5ade6e23fd43ac64de28729d19a5841a2c085f95a120cb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/023.json",
          "done_sha256": "ef4f561bd9e8ffa417381f2033ac1244928d22af6d473c24dc9245673d4facfa",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/023/a1-079671dc556a/RESULT.json",
          "result_sha256": "6b9cfa9679d5733c405f8f85151c4cb126539b37e93a7b8be2fc300283acae7f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/024.json",
          "done_sha256": "2ad6158a458dcc287c12b949b14792bc6bebb5274b017c9eff49f3a37a354b85",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/024/a1-1201bbb14d77/RESULT.json",
          "result_sha256": "fb90124cddb95ad543035427ffa005d6205f30ead9d680edffad8cd6985a8e88"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/025.json",
          "done_sha256": "456b94e5760aaddd9648c68c4c8f07c94fa4803cfc3c136d7e204aa62641f0d3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/025/a1-f577a46099c8/RESULT.json",
          "result_sha256": "7597c787acf95e71af1d7c0a9327d82f65a3407d24e0ba375c8d60734e4899c0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/026.json",
          "done_sha256": "55cacd4954f89e7fad77c08d238d8c83fce0af23272f9274cc84e731375047c3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/026/a1-430eaf7c5d58/RESULT.json",
          "result_sha256": "6cda72039223e97e50f1ea22ca12afb7be12d55e1e7aa189027a8d2594255ea7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/027.json",
          "done_sha256": "f257fd856b72c2a5f8d8a45639148d3685e645f0c049a5c0d1caec64c8fd7e6c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/027/a1-2644b4ab4bc0/RESULT.json",
          "result_sha256": "ff55cc3b62c6be5f3b94d60075b7f828d304c995337e3001f9cae18b2a358ef4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/028.json",
          "done_sha256": "adefebbc43d2befb72804a7c52717af939c1295f31a6260b89da72404f2fad16",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/028/a1-cfcfa0352b40/RESULT.json",
          "result_sha256": "918152606d7ad6f23b795b47a9b77abdd0cef5089714fa3e897b38fcd3f0d160"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/029.json",
          "done_sha256": "09e07672148474e42b35e3846324722cddfc67888032ad07f28b36437b0fa535",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/029/a1-b4a63547e8af/RESULT.json",
          "result_sha256": "d461debe9da664a33ead62c83947d1b23d6628418e01952de11a74e25af5dc1e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/030.json",
          "done_sha256": "e641edfbbcf2bf14dd10aab89b2286efc3db54cca863d92973aa1153d43159b7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/030/a1-4602420e5710/RESULT.json",
          "result_sha256": "0fd3af7cb730b97b7ae34d9182715a3937791a116dd3982c6306a2e51b92deb3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/031.json",
          "done_sha256": "0a2ff1d4b6d9fec34941d5dc9c509b8808ece4836e16dc0664bd9aca3540317d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/031/a1-86400ddeb1b3/RESULT.json",
          "result_sha256": "0d69b241bbdae0da4f9897a8d599f72f45f5995a0b09e6e4169ea908941356dc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/032.json",
          "done_sha256": "f73ff40afe030094a3bb906383352f6538e1d25e73f523e425c663f01092325e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/032/a1-4667f11d0dc7/RESULT.json",
          "result_sha256": "06f54b029bbc9fdb0c98b5a79e24c9b643f83c1d4a760ddb310d93ec4a00d56e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/033.json",
          "done_sha256": "91b8754efacdc6af8b1abddf8e5daca2805d3c59a13c245f81f0fb54c355c2cb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/033/a1-b60cb6a4516e/RESULT.json",
          "result_sha256": "18a664d3ca75dd15acb49650c7d2874ab9c55b508ae43ab3b3f7e9c6580f879c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/034.json",
          "done_sha256": "84577dfa5ad51598fc3eb0cba290be71d82ff6cb90cae6b3cca10d9aea8cfbb8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/034/a1-c68afc191ee0/RESULT.json",
          "result_sha256": "b8a0cafa0dafc291bc43e1091a07c97aa129fd9d327da6363437f85847e60e30"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/035.json",
          "done_sha256": "be72879e13028880f5e18e4ea17dd77cad8a4803b376d8c656afdd110239c16e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/035/a1-bfcb919229f9/RESULT.json",
          "result_sha256": "1a25edfe49d524e74de444f3082b252b77c64a109fbbb91e44ab44d9cdc2d48b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/036.json",
          "done_sha256": "85a641ad586161f0f1726fc893b37395e40d4127f43c836bb577e4b2db5d75de",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/036/a1-1299c9fd15d5/RESULT.json",
          "result_sha256": "3de8ca9cb9b58330f894205846e066c8480166fe214d6a78190eca2ecfe543de"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/037.json",
          "done_sha256": "01495a3160a79d7db151e1c202dbec4efaa199395692496dd959f3f09c04b870",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/037/a1-4e9209e6d50f/RESULT.json",
          "result_sha256": "0094b122a8a8169c7fcaf9aafc62e9096aa4f930e733d72912fc48ac7fc7b3d9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/038.json",
          "done_sha256": "c4c01aa29f6a02edd90a3ac98e3505810a0cbeb0a727431c0ee6eccece7f63c3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/038/a1-1cc057359db6/RESULT.json",
          "result_sha256": "d7f19433721b559a391150b1c83f2db17caf8a255e956a547dfaf5b2b66d81df"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/039.json",
          "done_sha256": "7025e3897506d305c9f341afb1817b25cfd62e6cd6f189ba1500ff1ea3a17fb4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/039/a1-97689bb1dd38/RESULT.json",
          "result_sha256": "ee24b5b502a16da32ab58b4d6fa567140287fa3b4961bf4d370c2afd3c3d2f27"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/040.json",
          "done_sha256": "7ff15eff742ac50a3822a12fb4f1e993a0925050293cf34d8e7bdd5442dc5830",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/040/a1-3ed3ae7e785a/RESULT.json",
          "result_sha256": "85ae7a8965180420e07adf6339914cbc964a162abd4b947e838559f279d7e96e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/041.json",
          "done_sha256": "1a5c078f56ed1d5d3f74f7905d507b531c17d55b9433eda06d4e954de3e043f6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/041/a1-606f2d5bb755/RESULT.json",
          "result_sha256": "b8e04005dc6107687521e776f0fff5cbed538e2ae22b74d21f4a270a14f4ad17"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/042.json",
          "done_sha256": "e05f59354d180e50ee48f882b0124af0a4f90d24b66fc3d7a53d1e047d8a5270",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/042/a1-5b3942a035fc/RESULT.json",
          "result_sha256": "8b4a84661a1f1adf1b9c33a26b58e506b866cf59b84931e6c3ed40b939d70c98"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/043.json",
          "done_sha256": "5167d7190565dfd8fff7679729774d7c930d446618abdd2c9db84e878021b65b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/043/a1-2596a09694bb/RESULT.json",
          "result_sha256": "787ee3f36b2851298c6453a34ed433cf5239fa76c4030900b2b786ca59882c81"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/044.json",
          "done_sha256": "870824a25a5f47f73ca6f086bd2207e6dad68723babe4151bdf357f0ec9f97df",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/044/a1-5ef24acb7d29/RESULT.json",
          "result_sha256": "aae1442a1fb6796b17d21299005b3c47a98ad1d58c76ee75bd28dafaf9eda82a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/045.json",
          "done_sha256": "d16d4678739e3228ab6787478c00fc9d4eeda5c3f32ecd8f30bcfb3b9e8e221c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/045/a1-b0fdcebbd53b/RESULT.json",
          "result_sha256": "f9b63eb7da7c6e7b3595a2f9013aa61ef8cdd989fb3d37a37fb30df19b22fbd2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/046.json",
          "done_sha256": "fe07e5238530040e564bcbf173224630b12511ca77ea3f6816d6500d76eded2b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/046/a1-0ee406c6f61b/RESULT.json",
          "result_sha256": "eb36fd4d3aac918c7b0541f225ac7f8ce7ef0b1e8d8589d2a161bc657a41f854"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/047.json",
          "done_sha256": "7e33be8e683c87648326029e9d8f7c003b18815dd80581b1de558b7d1d4944f3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/047/a1-877ffa1744c3/RESULT.json",
          "result_sha256": "6884927052e0a3f043170aed4e722e2f63560b212abe36f105e660008548cb7c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/048.json",
          "done_sha256": "c7c486741b70d9b84168adaae0d316806c92dda284efcfce59211da3cb7c0428",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/048/a1-6215843796b1/RESULT.json",
          "result_sha256": "6c83ca5aa022c5b1b90cb3051b9b62e7a007c2e224d930ce698ee1b653c58c67"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/049.json",
          "done_sha256": "57728daa2f3da63b8896ac53b6edd7a88e9b17ca24c580ef0584e9f09f8bb4e4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/049/a1-c02c8d398da2/RESULT.json",
          "result_sha256": "85076d4a685730318d2860654b6fd61f0decf90c130c8d495648f83505fe15a0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/050.json",
          "done_sha256": "1ff850b974b352f6329faba532ec951dcf9a95f73e8e209cb903c2a0a476e93b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/050/a1-f471c5a01eb2/RESULT.json",
          "result_sha256": "d0debf71c2d88ccb353e975ae1e69a20b25baa50c67befd28268728a684b59b3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/051.json",
          "done_sha256": "cfa42a8176f43b3f8633e60bbb300d9481024f5270237625b1b51d863a35cbda",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/051/a1-fc1a36d4a2b5/RESULT.json",
          "result_sha256": "3214af3e13033d8600dc985d5e4977c89135c048cf017c4de6803f1ca1637d29"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/052.json",
          "done_sha256": "fbd24e2f5cbe8494294eeac83ff2727c649d58f477386548b9b3932e56e0ccdb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/052/a1-8b4c762542ac/RESULT.json",
          "result_sha256": "44f257eb4f0d76633e0671de35f6903e839ab256974c33ab40dadbe489d65b15"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/053.json",
          "done_sha256": "1eddf9b9ee634fde7b87a3f2e944c4892713a606c6d29011935c4e5a1421fa79",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/053/a1-9b0fc6d78d98/RESULT.json",
          "result_sha256": "e7cec89b37bf8f6426db62781095f67fa04b3a26215420ff6b485667302aac18"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/054.json",
          "done_sha256": "7d6fb9b60f2d2fa7c3431b042fe6451f55f21452c42e4191015a44bcd627a7d5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/054/a1-618b07228988/RESULT.json",
          "result_sha256": "2be4a850c9aee57bc77003169cf481e2aed4528dc94ab19061920eb3deabb4cc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/055.json",
          "done_sha256": "a30aa1ee121fba3847df5edc9476ce941fbc0c123872263bb0e284d926d5d765",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/055/a1-b832a1580676/RESULT.json",
          "result_sha256": "54888d5dde9d0670f7ce27bc3014ffb019b9ab6fa59cf3458b99ed53443b1168"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/056.json",
          "done_sha256": "3545ec8ec615ba43cfb1f6d78511b448db05b31637ff191fb455dd3d8444c41f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/056/a1-a2b980b5ad3d/RESULT.json",
          "result_sha256": "b10cdcbbe1a171b84949c270d022b91876f2fb2e706ddea7f2c5ce21035507c0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/057.json",
          "done_sha256": "a340e46e8d73f786ce2aa1e13523f170fd0eb3d770fd05bda10432a0e9fcab8b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/057/a1-1a3be513b24a/RESULT.json",
          "result_sha256": "77203599519c72a63fbe95427415f49078aa72fc0b6e9b3e4917106fcad66870"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/058.json",
          "done_sha256": "1df8344f8ed429caead8ee11879c92bd0e7929cf946681d66279dee14b98280b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/058/a1-056d224edcff/RESULT.json",
          "result_sha256": "ac8b8941022f7d7a216b11c1cbf99218d43f0d74d44a7e377e777c667e3a8c93"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/059.json",
          "done_sha256": "c2ee7b08326dc4e06e89c2bbb321cb45918657ca15e4d795a7cfb7e8499f0190",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/059/a1-9ca662225167/RESULT.json",
          "result_sha256": "337eb616a006a29d11b2535beccf7501eee62dd021c6fc9f04957d3407fdb932"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/060.json",
          "done_sha256": "570fcb63b3b8b7fc87ac60635be4e488dc5e80bfdaea2e57bb7c23dd45cccece",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/060/a1-30376228b84a/RESULT.json",
          "result_sha256": "7c7ed11655ed6ac89c1ed17b80fa40d32bae54ce6482726c8a173f7ee3e54cab"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/061.json",
          "done_sha256": "bdfe4601fbe76f405c675a830f634800bb38fc2283c49dba233a9e9036011352",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/061/a1-e870ddb0ab63/RESULT.json",
          "result_sha256": "605ad05d901c7d921abca54df01a257c55b80ec7fae35bca30a706b65b530020"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/062.json",
          "done_sha256": "20d9edfd32571052e51233c9ca2e5057cbf698828a7590ef9799ead0e017a463",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/062/a1-fbfe6ac23a22/RESULT.json",
          "result_sha256": "fb24bb129841076bc50a6cf30e75bbc2398ce6a1e8a75cd6d8ee57e2227f5c35"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/063.json",
          "done_sha256": "47cfcb5bde34cdc09241369d535f84ac6a47245aed323baaeb042162f8fcf250",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/063/a1-2bd5a3eabc9e/RESULT.json",
          "result_sha256": "ec56ad316edf61f98259ad8c4e4ec58c42f77a74191d3c5941047cb4645356d0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/064.json",
          "done_sha256": "478cda7148ec328cfe7c7990c62b6f95eb65e6514c734e29e903d7e5fcfd4557",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/064/a1-09ce2cf27ac3/RESULT.json",
          "result_sha256": "0938d2601bf57fcfdb44feaafa5c7213911e89f1822ebeda72e09f55a1331ba1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/065.json",
          "done_sha256": "320c2025011ca4397bd46c9b5f78270f930b21674cc2ccb80b81924c3b6e807c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/065/a1-cfea18b3d408/RESULT.json",
          "result_sha256": "8c9d632faf7aa2240b0b56340f9c1be974850bb0be58a076d256373d6a310a84"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/066.json",
          "done_sha256": "1723301d744a1622243bb65e4d6c9f24c7995a524bcb2e4815519c4793cfbe2d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/066/a1-bfbb939a3b9c/RESULT.json",
          "result_sha256": "06d2b8c7c386d9e9e1b3b9553c438a02268d83acdaa4e4d2f97a58aaa8070a99"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/067.json",
          "done_sha256": "cc8ce7f1817583e32b68e45f1f36f98d0371575d7960126bb34f327e2709a7c3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/067/a1-7819c1d4bd4b/RESULT.json",
          "result_sha256": "b3ad63a1fc546736e9ea55ce5dcad52c63f10f8e985b19f5a24698260c5a2af5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/068.json",
          "done_sha256": "a905812555eae92712a4fe26e8a8485fb3cb0df4cf20255eefd482eaba267006",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/068/a1-c444f4eae516/RESULT.json",
          "result_sha256": "684b5f56d7bb4c726673a1174ab81d7801582aef4646029b86bf8561d871f308"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/069.json",
          "done_sha256": "757153c2c95624c635901394804cb2dc346a846aed72ba4243c3b2ae889c3efe",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/069/a1-ab45ede28851/RESULT.json",
          "result_sha256": "bb764b5a389124a71abe7ffba0871091f1f6b185ff2c9c8f7af72e89a148d492"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/070.json",
          "done_sha256": "312fa5a37b1b02bccb083025f669f9c4daea1e600e5ea99c482a7e6f20305e69",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/070/a1-f15228dfbc27/RESULT.json",
          "result_sha256": "e5d74ca8beee4782f2bac4e48d43342bfea76d3f625ea26f6cae27c90b32bfee"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/071.json",
          "done_sha256": "a38ebad09c39283506243d500d80a1f42f6b79241a91e58ab1049b14e872c00c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/071/a1-8bac8cb5eb64/RESULT.json",
          "result_sha256": "0eb4328d24f975da7c08947cf97730360a3e2bede6a528d8a0d81ca5a5b668bc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/072.json",
          "done_sha256": "b3c7c6fdf48739d6c6bf6b0bf3d0889550dc41dc285a15f854712f6420b68ba1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/072/a1-011e7e75d1ee/RESULT.json",
          "result_sha256": "483e0926ab7baa07e49f83b83a58b5ba569cef4c85d005524e11983d610d3e17"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/073.json",
          "done_sha256": "0902b5f68615daa0b53168116f5747c48d7166298ef2d5cdf28a0ebdf67f9ac3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/073/a1-649e529671cf/RESULT.json",
          "result_sha256": "31278ddcc8bf9547f5dea122f1e205dd31cc6d2107f3ccc5b29de9512db68b45"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/074.json",
          "done_sha256": "f7d81339436e78960992c8dba110b857df40c10ee3da74d61902edb81be50530",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/074/a1-098ca5c90aab/RESULT.json",
          "result_sha256": "147044f2a20f65a873f68c26c1a0037a1b6c628dc98823eb2ccd3b4d9cfe0069"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/075.json",
          "done_sha256": "da9d5616569fc4b59a3b0b12e73d087e950af8ba3ec020831a31118e325edc6d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/075/a1-02250a8f15ce/RESULT.json",
          "result_sha256": "8e44b545f0dcc18bbb29d6fb788c7db3df1419357af8757f3b4655bacc389598"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/076.json",
          "done_sha256": "9568211130b74340915c26a760e500ec1f61cf4df72e5fb0dd100ea86de164bf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/076/a1-91ecd5ace125/RESULT.json",
          "result_sha256": "9944a7ba0cc13d98fce15b8dada98d924e79e8bf058d0ae7997fd381396a047e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/077.json",
          "done_sha256": "8c92a6fe972a2124a83164ec86277e42bbaf98a154765d174c420af717f2f84d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/077/a1-318e5054b2fa/RESULT.json",
          "result_sha256": "af3f3d21cf92f10410318b1d6beb316ecfe3ab045757ef4df04956cae57cf339"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/078.json",
          "done_sha256": "28ffe6abd48028077463d961b47941ef7807a35d6f3dd4d62252b96379384e7e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/078/a1-c87998e6074a/RESULT.json",
          "result_sha256": "5a64bbb6d96eaf4c7aa8e83c6a1894e203fb056ab360ad8f74ef80d80147bf56"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/079.json",
          "done_sha256": "63d26091300e9432291564174da4738fcee0b9e6d41d40c95699931cd14552b3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/079/a1-673818a13259/RESULT.json",
          "result_sha256": "5614ce23ec14a057eda77a413d82b8cdd699a920b51486f6ff819fcc7a8ea6a7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/080.json",
          "done_sha256": "c4b49e9357077d26e0d925193b0ca2de55badc4e0de8745797fe62501127a74f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/080/a1-2360e9b2647d/RESULT.json",
          "result_sha256": "c0b9a1cd0e2b9699be391a8aa8c984b1d3e4169dfa35f379cde19737ae5e018c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/081.json",
          "done_sha256": "28c9213a89a9c8c7e0415b9f68368039165b67e342d64f3f50c4bb47e31107b9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/081/a1-70aaab873834/RESULT.json",
          "result_sha256": "4b51c2c19694d039f38b199716be8597e6a82f20b7c74debd8be0c5f9c3ecac7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/082.json",
          "done_sha256": "1aaf6b03c3f0316a76875b7a1b8319b5ec67cb66aa05e036b5a6a5ea9c09512d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/082/a1-4d636a6118fb/RESULT.json",
          "result_sha256": "7c1d6e9e842c19d7d1ad3b3546d6d9ced4f2475dd201a2e4c4e6d0861ea9bb6e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/083.json",
          "done_sha256": "f98abef685332ff02fdade58a5a4dbfd7bf88d6f287c9f78644151897988c4be",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/083/a1-da4b4cd46a5a/RESULT.json",
          "result_sha256": "54d4501dd69e5e70b59c546e13003a859405174834eed139ae70884c0f6ec021"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/084.json",
          "done_sha256": "2b64fe2c081186e87b2ed90c7cb2605515687a6aba8efdb9bf3af174a2c64130",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/084/a1-7eb56c63ce87/RESULT.json",
          "result_sha256": "9feac1bc50ff7513d0f799c0ed0f026a255ecd0be863f0f874d0921ae489f34c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/085.json",
          "done_sha256": "fe216c9d07e27f6a3842f83163f1a95f7c04a105bdb331f3b3c0295612502742",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/085/a1-48a9536cf828/RESULT.json",
          "result_sha256": "cd0e3a7d3fa871509f4dfb97200a1f9cc48bdea32b8edd91c51a85e283e6d6a1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/086.json",
          "done_sha256": "f0b8682e97c7b2e0482a5ca1e649b7d8653d0ccf0df209dfb9dfd4e7a8423351",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/086/a1-7c1de9672ed8/RESULT.json",
          "result_sha256": "ff2c8d05e72ccd2cd202b8b741ec9bbf3d2a385d3b251ba8989758285a0894c7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/087.json",
          "done_sha256": "a4e1c95f8dedb9ee761d8830e0a57dd83368dc206d3df988ac7827c1ebdde737",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/087/a1-8e687b9d8f30/RESULT.json",
          "result_sha256": "72f488e29923de3ec7782e2e9067dcdb5963f70fff23f6c2b20c4691fcb51cc1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/088.json",
          "done_sha256": "9eeca4343c6b16ba0a6b2e5927b69377caf7b951c36324efa67994ae03848338",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/088/a1-80edad07aec0/RESULT.json",
          "result_sha256": "2fddc70e65e6f9d8a44939ab649f4d0f3a1deb32c8f5905a638d2b5d7b05ae8f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/089.json",
          "done_sha256": "018914cc96ae8641f7e5ec6b3e4d82be895ca319487cad1af064f8eaa565b243",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/089/a1-89a29c5d29a2/RESULT.json",
          "result_sha256": "020a610ce8c9a4ad56189530e972f899c7600eebd9c977f4333e5094fd5d8c01"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/090.json",
          "done_sha256": "b5b0c4578758cf0da2d5c7234a5ad299559417241c422e1e7ba08cf4a857b5b6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/090/a1-30f781731df6/RESULT.json",
          "result_sha256": "f154cd868a1fee51ba560be320c2e883d9df15c3796bcbdb05fbe9eb132a1f49"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/091.json",
          "done_sha256": "aed18d1885fc06284c5525c774d4d82156977c3fe1e14affa7065cf2f1bae522",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/091/a1-138a9c91914b/RESULT.json",
          "result_sha256": "e4ed2e1e0c5dc04805f430d27e24d688608cac2030503e753668df742409b1a3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/092.json",
          "done_sha256": "a3d21f67e328d889b6ca6fe91dbb7698088044af123def41d412ddcc816f9069",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/092/a1-a62ca3e69619/RESULT.json",
          "result_sha256": "d69e7405bab3c9dfcfb47a03496134ee237a8af74d9d1eccc34460b6a7004c35"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/093.json",
          "done_sha256": "7b71545bd3c6e65152d83ee45086c4a6c9c4fd92c1ca71866eb0a7625e9846ee",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/093/a1-c5ba33a20faf/RESULT.json",
          "result_sha256": "49905ae23d6f679cf947f761aa322c1c882dd4970bcdec3cf55b5d4d8ed1be13"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/094.json",
          "done_sha256": "aba15108d69afa5d3623fa1f3d56ec2f32f877aada35bca43df8089ad2b43f51",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/094/a1-31730a443bda/RESULT.json",
          "result_sha256": "4820879a9d911c795bbf758e9cf68ef2d3808eabb46304e4deb0c8a681fd976e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/095.json",
          "done_sha256": "532c161217484128a19cb31f1e6923bae82fcd65797033fcd6e1d14c510fcd60",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/095/a1-f80f0160172a/RESULT.json",
          "result_sha256": "7b9d3e6973fcbeb56a1d80944b756b7a01d655c1a2c2a4024f9141585e289b51"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/096.json",
          "done_sha256": "ae251de5900ad40c470e92b7bfffa2248e456dc0457f23d33e7435e49d2a30da",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/096/a1-591163d22993/RESULT.json",
          "result_sha256": "e7767de2d9bd8fc4ab3c9892bf946e5a7faf8ced9c12f2acff4e2f480a20590b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/097.json",
          "done_sha256": "54ee8c90deeb0d0865e2f1feb2b22130ed99fe89913e4113cf0cfcfdc8504939",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/097/a1-daf32a4fe5c1/RESULT.json",
          "result_sha256": "a77737655e0f21fd07d8aadaee92af1cdf82b81a60e3b7815eaa394444255909"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/098.json",
          "done_sha256": "b35d4fea63069f1043ffec95e3a8d21aff51fc0afe25e1fe704efb9c5836731b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/098/a1-4ccabc249a64/RESULT.json",
          "result_sha256": "9fabc37f06ef59a4c2d981592f08bcc2dacd0fa4023922f35e1a120e43f34a73"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/state/done/pi05/a03_ball_to_bowl/099.json",
          "done_sha256": "5a3c2b729516aa11ac1a8bc785711f7954846e0acdb93de9f2c1b141c0014abf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000/episodes/pi05/a03_ball_to_bowl/099/a1-c25a19ecd3d4/RESULT.json",
          "result_sha256": "2eaeda31b3ddc139bc3d7a00457b72f7ebd7a46284728671412475050c5de166"
        }
      ],
      "plan_sha256": "27d9edc3c2ec28c9591717aee5d252515da2ee87a57a20138fa8182d891b6ba5",
      "run_root": "extensions/pi05_scaling_eval_20260925/runs/a03_n200_s20000",
      "raw_success_percent": 65.0,
      "wilson95_percent": [
        55.254443296887956,
        73.63575175690247
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "a03",
      "name": "a03_n438_s20000",
      "train_trajectories": 438,
      "successes": 83,
      "trials": 100,
      "goal_weighted_percent": 82.7975617640611,
      "goal_strata": [
        {
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "goal": "Pick the golf ball and place it into the bowl.",
          "n": 18,
          "success": 9,
          "weight": 0.18503394283038987
        },
        {
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "goal": "Pick the tennis ball and place it into the bowl.",
          "n": 42,
          "success": 36,
          "weight": 0.4174057793846074
        },
        {
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "goal": "Pick the mini soccer ball and place it into the bowl.",
          "n": 40,
          "success": 38,
          "weight": 0.39756027778500275
        }
      ],
      "result_evidence": [
        {
          "idx": 45,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/045/a1-a078fba586d9/RESULT.json",
          "result_sha256": "27959935875485896d97668d048f0c94156fcb38f6bc94c68b0417fc3032d818",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 70,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/070/a1-271d66474bb7/RESULT.json",
          "result_sha256": "6374867cf3e8fa551e24ecba180501256d26fd527a51e53dcd473f557c50317e",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 52,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/052/a1-9850cc62eb56/RESULT.json",
          "result_sha256": "761ac6b62e2c4e9893983fec554c516ac7c6b7cd5f284fc049b8f8d96549675c",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 37,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/037/a1-66128c28ec95/RESULT.json",
          "result_sha256": "401257126d0fa87ea5651b6fd64682fc90b3c05ca8970efea48305bbe189acc5",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 19,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/019/a1-938f7e992d7c/RESULT.json",
          "result_sha256": "d59bea61e136e9e9cd7eb042e0a98255f7454c97071703eb8a29c37999f51558",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 44,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/044/a1-5bd2b63a5c7c/RESULT.json",
          "result_sha256": "20e0678170ed5a48cdacc74727d35ac8d804297093953a98f749ce62d41b2213",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 26,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/026/a1-d9fa3d17f80a/RESULT.json",
          "result_sha256": "ec15797b5f6d614234f3ce605197eef6ab2e34d34d4b9fdd4e5ee201dfacf1c7",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 51,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/051/a1-2f12f336b472/RESULT.json",
          "result_sha256": "80bbfa6a3e0fbb80a08d567236184bbfcf30c6f1b7d53885ec98713d65d43918",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 8,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/008/a1-8b500d5b2846/RESULT.json",
          "result_sha256": "92af17faa5b617a3509bdf60531a03647e7a58dfb054baec606cedf8750a0bae",
          "prompt_cohort": "canonical",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 33,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/033/a1-936a74f4b840/RESULT.json",
          "result_sha256": "785a4fb17f8ea206868ce3df63fe5ae2fcadc77abe6d0e452adcead473aabcb7",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 15,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/015/a1-e371ec7fcae0/RESULT.json",
          "result_sha256": "f911ca502479b92bb33d385f38283e6e0a34fd4a2d9f0ef2afdb38b24692a1db",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 40,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/040/a1-7fb9858a175c/RESULT.json",
          "result_sha256": "86907b5bd2cf26da8b7ce09ede862a2b0857bc5ab221ffbd738a104a1ff21fd6",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 99,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/099/a1-d68f2e958a08/RESULT.json",
          "result_sha256": "d4befc858e6580b1880b12d45869d76a43d45bf3313a7d53a8dc48f381b41e6a",
          "prompt_cohort": "canonical",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 22,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/022/a1-e7d642c6c2ae/RESULT.json",
          "result_sha256": "4b32f97584c79cbf7244a685e474ab8f94a2393762646e32ad1971fd3070baf1",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 7,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/007/a1-0a653857a08f/RESULT.json",
          "result_sha256": "84beaedf2e5241e8ff334fe99aa1a70af7b652b9d15bf495447f6831f7276612",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 14,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/014/a1-bf15272f598c/RESULT.json",
          "result_sha256": "89a17f238909f7d808e3ea687d03403d7a41b0978ae711f7530433600f4562ed",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 88,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/088/a1-b1faf6f271b1/RESULT.json",
          "result_sha256": "b0fed622ed1412a0e3b3d163bd16c7372bd8f3635bb70db1dcd28a7664c3dd46",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 21,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/021/a1-aea41ef76a9d/RESULT.json",
          "result_sha256": "78d27f551ad4ed6e406ddef028bad2e356b0747d6c901e174925a61159e17b09",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 95,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/095/a1-cf1bd85aa942/RESULT.json",
          "result_sha256": "aecda8215b0858bb99a18b1e173ffcebdc057cdf089a1cfa518e7fd103d40842",
          "prompt_cohort": "canonical",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 3,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/003/a1-bcbef8b41491/RESULT.json",
          "result_sha256": "346acacf71bb6767bbe7ba1797e201be408ef0a3b18e170595158be0adee8959",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 87,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/087/a1-6a6e98c28a56/RESULT.json",
          "result_sha256": "671e494fc7b651ef361391a1e1ed390fa5e9e9b060647f67894b92c0c5b86bea",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 10,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/010/a1-bcdbcffc7569/RESULT.json",
          "result_sha256": "401865eb482a88a1b070ab22cb6822cd5f64262d0a73f7697543ab56c0f6dfd7",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 69,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/069/a1-5b0ec0719975/RESULT.json",
          "result_sha256": "97c2093a04879cd29462c083fc9cb0a1e009d24693ecfb89747f70892b6c7198",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 94,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/094/a1-9aa93b19f1bc/RESULT.json",
          "result_sha256": "3fafb3dda69481235de0011f3f894b59b42ff71352001971b6271784e2fadb7b",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 76,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/076/a1-cb6cab52c393/RESULT.json",
          "result_sha256": "ba524de16898d2753b9f15b83b1888a9ee31fa87352e419f2275705e9e294d35",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 58,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/058/a1-d88a825328fd/RESULT.json",
          "result_sha256": "5e336f243cf6a3be90d759942d3cebad1b33ec4bb722845a16c35653d8160177",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 83,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/083/a1-70826287c92a/RESULT.json",
          "result_sha256": "7bbffe319e1f0b687e0b67a5d7077ea2f3c2479baf9f913862b4e284737bd84a",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 65,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/065/a1-aa135d1c308e/RESULT.json",
          "result_sha256": "52d1bced17eb448beea3586628b41c1956f6c29234c5a491f0b0f40acb47d6af",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 90,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/090/a1-8afb727ee536/RESULT.json",
          "result_sha256": "827f620092112d95276107ec9e283d7b4aa23a7650e39a437caede4bfc3c0938",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 72,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/072/a1-1220472818d2/RESULT.json",
          "result_sha256": "a505c96ff036ed4c2fba2af4b402f7039bd8614149b801d1f5e46331917153e0",
          "prompt_cohort": "canonical",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 57,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/057/a1-9f286089a043/RESULT.json",
          "result_sha256": "e8ae2b143f61906dd31d8864ad4df882167e0cff483c2ae3bdca20f71a555e99",
          "prompt_cohort": "canonical",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 39,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/039/a1-2c6fed900ac1/RESULT.json",
          "result_sha256": "5822c01bc564057bf40fe797854ea522bd81ef6f2be9430aae45dbab598d2025",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 64,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/064/a1-46a458f8ba10/RESULT.json",
          "result_sha256": "35f9b287c45be95a61f044709ab82d62da5e7959fdc6e210a35457964364f063",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 46,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/046/a1-87f778798a1c/RESULT.json",
          "result_sha256": "a4ab08990f412ad1e23b388d4b47ca34a0d7e2d5638e19b78c9cc92c36ecf572",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 71,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/071/a1-c44c827d223f/RESULT.json",
          "result_sha256": "9cf8f4d2c1e4ff1e4eee2a5fc2f0340d6ee1ab875ba92fda19286c4e82e28107",
          "prompt_cohort": "canonical",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 28,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/028/a1-26fe35e7aebe/RESULT.json",
          "result_sha256": "6bcc3a5cd814d52c3e51f0fb96264316ec2109053ac5cbb3364ac3400b122a84",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 53,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/053/a1-36b4534be918/RESULT.json",
          "result_sha256": "7ed88cb59e0ad078398b6ce00d9260c320054f15ec00f0bd014c92fca04b0fbd",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 35,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/035/a1-2eb88eba97fa/RESULT.json",
          "result_sha256": "42d4fff43fb8cf271f10e7ec150c90b35272ba851bdaaa5117075aa9afddff34",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 60,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/060/a1-e81e15084e58/RESULT.json",
          "result_sha256": "2d4d80ed34a61042d954624958385f10ab5d9807cdab5cd1c5ce8e414eb3e077",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 42,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/042/a1-0adcbf106355/RESULT.json",
          "result_sha256": "16993cbc98beafceb6f099643d76969aec4a301ff503d766603f1e1d2e50e403",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 27,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/027/a1-e7f7e0f059fd/RESULT.json",
          "result_sha256": "65b85a5be0daa7bea3a035d7ceceb61e4137e23d07e28d49f1e14e6a320412cd",
          "prompt_cohort": "canonical",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 9,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/009/a1-69fb30be8394/RESULT.json",
          "result_sha256": "781450e006ac922153e563b59e9e5028da1f6d0ecea3853494da5a6d775a5c61",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 34,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/034/a1-71bceaf5abd6/RESULT.json",
          "result_sha256": "917744d29359a71220ed5d1b92d289667647f994be44affbba09ee9b670c0442",
          "prompt_cohort": "canonical",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 16,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/016/a1-d4b2d5eb3982/RESULT.json",
          "result_sha256": "06454310c4b5161d8a7506115ecdf74fe852718c68ff2e4672e3167f09dbdf0a",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 41,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/041/a1-10c305eeb3ac/RESULT.json",
          "result_sha256": "3927339f1e491d1144f76758d94ec0e40e479b80c6c30bb0bd712ed1bb4a3ef0",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 23,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/023/a1-4b99776975df/RESULT.json",
          "result_sha256": "d90969042d658e5a2ea0125647c1b47a01827eb9e923c42654b6616b306f1e92",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 5,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/005/a1-63a862a22758/RESULT.json",
          "result_sha256": "4192d4c6aaf9ae92666f7bc5af59e19bf1d77c0afb677863aa022198e7530cda",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 30,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/030/a1-7a9b43ef611c/RESULT.json",
          "result_sha256": "c736418fbd2727986a84eb4f5dbf75a29510ef6d30a5c40b258627335ab4007f",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 89,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/089/a1-67ece0ac0537/RESULT.json",
          "result_sha256": "9cf11332b7a1c16e56c97afab0817c583de62476759b95072173a96d75815d5d",
          "prompt_cohort": "canonical",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 12,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/012/a1-dab69683671b/RESULT.json",
          "result_sha256": "22cb5f49c35a5fc7f373bfd21729a95c626ce4c4211e0bc9ebf9db4c6824784f",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 96,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/096/a1-f56b5182eeb0/RESULT.json",
          "result_sha256": "eb2b99199b8762a186abfa0a55ae19b5629cee6c64a06a9499190009318db9c3",
          "prompt_cohort": "canonical",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 4,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/004/a1-5fa40fa3281c/RESULT.json",
          "result_sha256": "f878afdc4a373ef85ad6f34dade67ba228d118912d61d359be78076963fd2647",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 78,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/078/a1-8d11fa2161e2/RESULT.json",
          "result_sha256": "06bf5eb2a652ac74904ae4b2c3214218e4db3781666f95e95c46a1b7fa0add0a",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 11,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/011/a1-332579b8e4f7/RESULT.json",
          "result_sha256": "da9134db376b06b32f8cbf95727135d89da290a0b2414147f5fb5ec24759a5d8",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 85,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/085/a1-b88145f1fa16/RESULT.json",
          "result_sha256": "8db10e41cce416864049f9298c92aeae724a40d9d93a583c6caeb8862553aa1e",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 92,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/092/a1-bee6967a2850/RESULT.json",
          "result_sha256": "2809f940ad9ab43acb37feafc970c4369aaf15deb21c87e0dacc221ff7b7be2a",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 77,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/077/a1-da7949435a1f/RESULT.json",
          "result_sha256": "913c3f4a31be8178102ab5e7dfc02a37e34dc32e96044dd761bea8fbc93846cb",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 0,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/000/a1-0b31d7cf298f/RESULT.json",
          "result_sha256": "315fed01e5ff9fff7694a6d87983b24b378bb1db2092b8ec334bbe1b4aea9acf",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 59,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/059/a1-ac271d56e031/RESULT.json",
          "result_sha256": "d83771baab7985ede5d940ead763af6f4890ddcba8a60a927e3c5ab88b60ae45",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 84,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/084/a1-532d832012fa/RESULT.json",
          "result_sha256": "209a1dec0ee5baee000ffd5bfebb0f7d7cb6fdfb7e3a9700dbeaa7d840b99c4d",
          "prompt_cohort": "canonical",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 66,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/066/a1-dddcd61086fd/RESULT.json",
          "result_sha256": "c1968344d0d1a97cf78ce6f57e1e7b7c805f1545ff778a22181a0c5462ba3392",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 91,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/091/a1-b69e0e51313c/RESULT.json",
          "result_sha256": "4889edd2dfc5434181440ab6080757ac4284af1901559175442837e13d2f875e",
          "prompt_cohort": "canonical",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 48,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/048/a1-86409df1c57b/RESULT.json",
          "result_sha256": "82314c61c8c0f5c2a884569bafae3db21b4d1d839f8e3dc3e5314cefcf6f5d85",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 73,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/073/a1-f0a304d51203/RESULT.json",
          "result_sha256": "4e86eda2b1960d19a41e52752fce117480c61c947101fc0f1a2875a787faa75d",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 55,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/055/a1-16f018e5f5b8/RESULT.json",
          "result_sha256": "4654da392ce7a88753a1119319fd2af91e75e6f086d5114d0ec4626287549e02",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 80,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/080/a1-f6d6aaca2c80/RESULT.json",
          "result_sha256": "3120fa5ced5acbfe881ad8351c0bf9e3db51cc6dea70ef6b3b8aaf0c11d69ea8",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 62,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/062/a1-997f08900b67/RESULT.json",
          "result_sha256": "e8e2825ce21163dbce8aa3b510ba55b3d68470d0179bfcce43ba00758250e8df",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 47,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/047/a1-24ee6005ec1c/RESULT.json",
          "result_sha256": "995e98d883fc0e2056a04479a975248eb4dc3a89dbe117f7e201665ddc0945c3",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 29,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/029/a1-8b27658e513b/RESULT.json",
          "result_sha256": "231104b9271b3c4528d41a1f460c894b8548bdc302953fa00c6c6db231506ef0",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 54,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/054/a1-54ab87f83c3b/RESULT.json",
          "result_sha256": "b70944115e1569d7457a4d4c0506d54a217e367499a9464c269a55a81587e6d6",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 36,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/036/a1-446047f770b9/RESULT.json",
          "result_sha256": "3b85310b4db2f310a6aa7801420b325fe89f1b3ebf740690008fc1f0bf33749f",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 61,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/061/a1-8a69e803caaf/RESULT.json",
          "result_sha256": "1eb9f3f93e0236e6eb9146bab9ad483d3fb4dc7190d4a658ba8ae0c40d4b081f",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 18,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/018/a1-d9920399522e/RESULT.json",
          "result_sha256": "a3a5344a3bcd948740f4940ccaea8e5ceef8e616ee851ac2fc63a992a8ec52dd",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 43,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/043/a1-10c7b2ffd13a/RESULT.json",
          "result_sha256": "8df126a75268f154ce9057ccd85e52d34c8e295b94c9fe8e044498ffc5ab528d",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 25,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/025/a1-cfb904ee34a7/RESULT.json",
          "result_sha256": "b07669346b8f843a27f3b6b4dccd152e4136481a4e33145c62ef28fa51832180",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 50,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/050/a1-cdfb59bf99d0/RESULT.json",
          "result_sha256": "24c8204f832aeac197056a4b86379060f45ff1be338c0ba6511492e50bae5000",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 32,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/032/a1-46f26e7d5ab6/RESULT.json",
          "result_sha256": "62947d079c9dfb7cc75492c663dba2ff5cb091c4b7161265d171b97f1a8584f5",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 17,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/017/a1-3898a2c96932/RESULT.json",
          "result_sha256": "a4c67402a45a4ae9eb432956708657171d48528fb7764c83baafacb5e824f1dc",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 24,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/024/a1-0e9a78a8a3a0/RESULT.json",
          "result_sha256": "0cfa7400fece7634a4f3d89c90cb15fa0b3a19ec8447cd7252a6254beee1a060",
          "prompt_cohort": "canonical",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 98,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/098/a1-787ffff368d6/RESULT.json",
          "result_sha256": "263f6c0d295409a00d553f7e5a8b1444ad925cbb264c5d61a6594067754f87c8",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 6,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/006/a1-bbc3263aee0b/RESULT.json",
          "result_sha256": "e24966a9a642c461b5259a96ecd337befd9b28d287455377d6ff1544785d9778",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 31,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/031/a1-55f1dd2afe77/RESULT.json",
          "result_sha256": "45939682a37eb0b02ef9ba9e7e26afbcc5a72ee220829e3fbf4de1daa84e16c6",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 13,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/013/a1-e1a7907fb7a3/RESULT.json",
          "result_sha256": "428914bf15046e95cdb1f9f0f5825448ec826d98de267f251954bd54753afd39",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 97,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/097/a1-f9354b13bc55/RESULT.json",
          "result_sha256": "f1ced7dea2988e192ed2522fe793107a2e53cdba326bac2742aaae8ecbb02bd9",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 20,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/020/a1-42196d5b9c6c/RESULT.json",
          "result_sha256": "44c5a91a0835945870f4e68ad986827f2d96337600a1926708387b850f77c7cf",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 79,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/079/a1-1ea9c935a61e/RESULT.json",
          "result_sha256": "93e7303cecd5d875b92c6d8fb1b02171e1485139686e7e6d14dec3e7817ece91",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 2,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/002/a1-47f20ba28480/RESULT.json",
          "result_sha256": "19b82da6fcf824d6edb9bd30f5ab64c21877906848bc7d2858e79719c6d2e625",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 86,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/086/a1-da14012302f5/RESULT.json",
          "result_sha256": "f3d8c234212ba3f6f79679d4aaaa3f9a4dca7b5e03a3165363fe2e3c24ba4ae7",
          "prompt_cohort": "canonical",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 68,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/068/a1-47135deb5545/RESULT.json",
          "result_sha256": "8e45da7e5c6b0bf5fbee1b5fbe87377584fbfe5d0450e2fb7186d003b374211c",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 93,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/093/a1-ac08bb0fc558/RESULT.json",
          "result_sha256": "fc53f6fa45b817fa50f91d85cfe354d3a07fa2aa7beeb0912887804f86bf8731",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 1,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/001/a1-3911c3faabcb/RESULT.json",
          "result_sha256": "745da3af770df4e2a0ed698617d78d07e87c2ce52c0741ba4623d23605ce068b",
          "prompt_cohort": "canonical",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 75,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/075/a1-5df3d1c4b26f/RESULT.json",
          "result_sha256": "69ac2daba9fd453fde78d8b06d7953c30fd71a5a032eee8a4e1703357dab34a0",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 82,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/082/a1-94453ca085da/RESULT.json",
          "result_sha256": "3b8aafdaa57f7c7db48f7afb170266b638a4177f084c3aeebf7c0326bdbac45b",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 67,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/067/a1-f68f931a471e/RESULT.json",
          "result_sha256": "c8a6392960fa452f798541b780f4fd0a61d82b3a40b81c3dadf88c8c404d73cb",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 49,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/049/a1-e097417faaeb/RESULT.json",
          "result_sha256": "6da05dc72da60bbbdece21efc35c56b9586a4f989759dbaa4bca4dfd472a8325",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 74,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/074/a1-67beaef69a67/RESULT.json",
          "result_sha256": "f72b5d895baddb9e8209e815b59e7f73bfa8a04f914ec1823557b788f9f8845e",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 56,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/056/a1-4723ab6d18f7/RESULT.json",
          "result_sha256": "6f52d14a55383ed3daea1f491a6c1bf10bdf8ef142bbd13aa2930835b3522ea1",
          "prompt_cohort": "canonical",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        },
        {
          "idx": 81,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/081/a1-a5f5f5c6ce8d/RESULT.json",
          "result_sha256": "c4caac4b181a25f507e5451018f77b932789a85e096687f6cf0998b36d6cdee6",
          "prompt_cohort": "paraphrase",
          "goal_id": "7de23355210d262031bef357f83d4731823b32444eea8e8d0649b0278dc77d61",
          "checkpoint_step": 20000
        },
        {
          "idx": 38,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/038/a1-d43bb740490d/RESULT.json",
          "result_sha256": "14cd85370fe63a5c74bafc6d81bff64e847b5c185f1843a1dbddbb6d7b4be6b6",
          "prompt_cohort": "paraphrase",
          "goal_id": "63b35191d2bd3acd4babfc274562c26041144bc48425940795883527865f5b56",
          "checkpoint_step": 20000
        },
        {
          "idx": 63,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/a03_n438_s20000/episodes/pi05/a03_ball_to_bowl/063/a1-d3b636060e4a/RESULT.json",
          "result_sha256": "7e60ffbd8d69c10aefc654380cb2cfffd60af3b05a34479002dca64aa381e678",
          "prompt_cohort": "paraphrase",
          "goal_id": "2f7ba0a0c2dc1eec1020112d440b03077bb29dd1861c93061407cd1347e11b87",
          "checkpoint_step": 20000
        }
      ],
      "raw_success_percent": 83.0,
      "wilson95_percent": [
        74.45199523239887,
        89.10643388594006
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "d05",
      "name": "d05_n010_s20000",
      "train_trajectories": 10,
      "successes": 1,
      "trials": 100,
      "goal_weighted_percent": 1.0,
      "goal_strata": [
        {
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "goal": "Lift the scissors clear of the table and make three complete cuts in the air. Try one hand first; the other hand may reposition or assist.",
          "n": 100,
          "success": 1,
          "weight": 1.0
        }
      ],
      "result_evidence": [
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/000.json",
          "done_sha256": "7aab539b80001f2106db48b38a819849eca58dd54ef9fdbbe017af0c5e2b25b2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/000/a1-2a3a532ab6d3/RESULT.json",
          "result_sha256": "9f104281a4c0208ef90a9d90109a2f543105022c7299c9e88f9df7a7de282280"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/001.json",
          "done_sha256": "d76c50c99e7cb83043dfc4e163c09887d22f1780090703c8834b028167e51a63",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/001/a1-56bbe7ceab1d/RESULT.json",
          "result_sha256": "04dda7be3b236c26052cf8e2839e5399f3445713520a3031c94c4f6a79fc12a4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/002.json",
          "done_sha256": "4f1d45408061a1e7d6b81b9a8560e40e49d5afa881c606bc29cceba82ab82ab4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/002/a1-ec8fd6b635e6/RESULT.json",
          "result_sha256": "05e9d1b84d9e4a68a417d7857d875e8f9e5329a9a149335e31682435ebb2965f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/003.json",
          "done_sha256": "20c453ce90e3cac3ec969979a00e5975fbe31ec600f506656a1dd3c056b8e527",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/003/a1-f7e8a48115ff/RESULT.json",
          "result_sha256": "684fd617d7821e8c55280907d04b29ddec7f0d400c7cbde990a89df4e65c974a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/004.json",
          "done_sha256": "6f3be174abefbf176dbbb13e0f9591401c3263d147020b8c5d74a6c987f700e3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/004/a1-22af83337b31/RESULT.json",
          "result_sha256": "6731f84c88f8d74aecc89c150be15f0ee8e26c860a8450b3a74cbd1a737e6dc1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/005.json",
          "done_sha256": "b8e2798ac25f02c5c077abe947b1283bad635873d463317fbe723515ae237bbd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/005/a1-32818b7ab189/RESULT.json",
          "result_sha256": "033b59552a907512003bc0587e18d02336ce299a62e360cc50a7e5e5ac21bcd1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/006.json",
          "done_sha256": "03096c53e4d4f563ef4e86db0e513601d347b927034448f62e522d93dd7c1a7a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/006/a1-f2b97b485944/RESULT.json",
          "result_sha256": "ee3ccb2582ec85526002c6a7b9233fc23776b06f571b90b2d987fae9150d5f19"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/007.json",
          "done_sha256": "4586a9b75f64673fc6c9e7c00c640688da8c2e0d2e9978e3f34236bab6370dfb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/007/a1-be6fc654c410/RESULT.json",
          "result_sha256": "ccb2c6d4d6c0c9d693d76cca80d3217e48badc8da89e5fc23d8f39dbb1501d2b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/008.json",
          "done_sha256": "88d048f9e605ca3f41a3824fc2f726f8c7c55d725522e2237e968090e9669246",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/008/a1-8e9d12c1275c/RESULT.json",
          "result_sha256": "7a2baf4ec0eedd9ae6e5fd62d2375c80877edcb54f294d55c5c0db496bd68e10"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/009.json",
          "done_sha256": "d5dad253aecc340585b459f707090aa4d62ef5626736ead215aec3d38d0dbd7a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/009/a1-0127ffc021b3/RESULT.json",
          "result_sha256": "6236f4fca09ac792d3b206e130cd358161e608ed212531ca6f46d757f4930fa7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/010.json",
          "done_sha256": "f0d453200d19cda13846852b35bdf47be1f05c4be0e7060c71089bcdc8f7f13c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/010/a1-b838748859a0/RESULT.json",
          "result_sha256": "cfaeb9a991d5c76322243b9716746aff13bbcd50f3298ab1fb3224c6f4b28bef"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/011.json",
          "done_sha256": "c77bb4e982975227eadcd8758fbb22cc8d51927cabec5822aa67429a00bdb8dd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/011/a1-0f4a628076b6/RESULT.json",
          "result_sha256": "fbf00b695d48f6a623f540df06f0b42b80f5abbd88db486c0d053f9dd7461d6d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/012.json",
          "done_sha256": "810609c62b8d6a16b81382aef76dafee91d0c049f5f936b048b28b5ef21fd79c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/012/a1-6c08646ccd9b/RESULT.json",
          "result_sha256": "45e13003f16dfa2f21307a90b696cfe6c6749d301855e2fd58f0556c0422ec26"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/013.json",
          "done_sha256": "c878ba8cea63a3a984cbbb428c79638b72b751ff2f0ba748a220a80e2e177870",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/013/a1-ae04390c9c72/RESULT.json",
          "result_sha256": "34ea4ce6773db86291ac3bbd51a9f76f7863e5d67fd376cc98d557f4b5e2f0b0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/014.json",
          "done_sha256": "3de3af197bd5a06e2f0993486220da483eb42bac9895e460f57374c4ce4b48b0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/014/a1-baa3f3c472b7/RESULT.json",
          "result_sha256": "229bab16f1dac40f9f45acad311866d0e7d8c96dea4a5a6e60b1eb27799347e6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/015.json",
          "done_sha256": "0076a06f8af5402229ebd5cca32bb4095bcaa47a567e12d30043d6e86b37853e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/015/a1-b23064cf5139/RESULT.json",
          "result_sha256": "5de88426d6f5c5a81f1b6a241f3ce1d4b2a0980cee62a535b6b5bc94cd7c98a6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/016.json",
          "done_sha256": "4066f8ba7330c3a911ba1190e2d8da9698bbe53b734ed2c882bc32f70d5ff968",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/016/a1-79ce5095f0d1/RESULT.json",
          "result_sha256": "9341761449101536b582ff13cdf3eeb4068ae021d05ddd258783c1c78cdb4bed"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/017.json",
          "done_sha256": "70ee25a82c54f74b2615be068ee502cf1d8371a4d3ef3540055feba45cdf2180",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/017/a1-6b294145b2e4/RESULT.json",
          "result_sha256": "37f27dc1a7af49912c3d1142dddfa4445ef5d2083762d1ad99b02c11898df34e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/018.json",
          "done_sha256": "d4fc38c05cfafbc81adcb490a669536b81f624b9bf42ab8160a766d1af445fb4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/018/a1-016e089c177a/RESULT.json",
          "result_sha256": "0f8b1be6cdf793a02460b5e676f3c93631472ccd415fe374a15f91a6d9b5dc90"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/019.json",
          "done_sha256": "530cda336eeb4c131a76b50fb7d40ebb8a61079406ac93afccf347462dc304d5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/019/a1-b229fec87e98/RESULT.json",
          "result_sha256": "6810a516a0c137308851cc198a2aadbae512399d3f6ec988523e8aba13d0e4e5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/020.json",
          "done_sha256": "a33d2c6cbcbeac7e9f129475d152dce2c15951e64c99bf7fe74862a6bb90defc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/020/a1-4590f7977801/RESULT.json",
          "result_sha256": "27a3afb598350eb53540ef39250bc0b653eafdc77112a7970e0c0ea261be23cc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/021.json",
          "done_sha256": "c341d53b11254f7d04c01a3c49f6718e08cca76f1213d03b4edeaafe0e3afead",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/021/a1-0049d23aa812/RESULT.json",
          "result_sha256": "eb2598a4e54e774ef898c894ed657205c5a7c750a39cb640de34f31fd0c4a40e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/022.json",
          "done_sha256": "3c0d4d0e7208da70d9910db6dbe95b17d09c7439eec5ada3ec93b423c17f8cae",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/022/a1-0ea2262459a1/RESULT.json",
          "result_sha256": "a39e490b55d815d6f8ea1d1e7b2cb7dac33953a8e590ed81d5099ac68d0b2bd2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/023.json",
          "done_sha256": "22817746974268d766c4c14f8095e4245be2ef00e8f465822c297c463c0faa58",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/023/a1-ec9ffd18dfef/RESULT.json",
          "result_sha256": "7adc44cc2644bced8fa39d678b36919c2caa83da2b6ff4965d0868c5ca2a2ef4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/024.json",
          "done_sha256": "93d65f1d622b94a1400ec1549f93d2718ef2b5be2ea918ae403ce6bb791d0901",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/024/a1-6574552c3a8c/RESULT.json",
          "result_sha256": "d6940afeb1ed93c818a54b83c03877a64616a9bdf5b4a8c3f2dc138dd15500fd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/025.json",
          "done_sha256": "b009c31b305b83c4bea737967098e585a50e55f431a7abe9c8a589813173eac6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/025/a1-592dc5d63baf/RESULT.json",
          "result_sha256": "08fbeadf9ab8ffdce16e5c8a3926f4d810142052071f78b565da52ac3dad9078"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/026.json",
          "done_sha256": "0ba58a4735a77a6894cb67ca10d326afa65d732ffc2ed0515996b399bd4137e2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/026/a1-31794590d83d/RESULT.json",
          "result_sha256": "7dca3a75c100f7420331a3bfa49ba7a7feb125ffa5668e7843218549bf38c69c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/027.json",
          "done_sha256": "8e56e850fc14898e978109701781bab8120a1c799f5087fecebcd10fec216da9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/027/a1-84da3c8966fe/RESULT.json",
          "result_sha256": "f7367a749cf7a0dfee92bd8e96bf1509d914ee15a6f58a4f5fe051ae1c07e71e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/028.json",
          "done_sha256": "f98697e1643e91432986b4f2cbb06602464453d991e29e0f4aeb75f2b221f76c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/028/a1-1d0349114e2c/RESULT.json",
          "result_sha256": "008673db8f65c101852470833ab89fe3784c492198704b55c3cb8bc7e514d7e5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/029.json",
          "done_sha256": "8fb58ce41171c4c660c26639e206c862b96d81c75e82bf40b82ee55323cf58d3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/029/a1-b572c0db3260/RESULT.json",
          "result_sha256": "2a33b1d2f8abd27358d8777ea7845cbedcbf33956cd8e2024efda288e25af2c2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/030.json",
          "done_sha256": "cc601f54b6bfde34171ca4fc1297b1c0fa0c0bb52ddc83e80271f65b34c308cc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/030/a1-035d6fc686cf/RESULT.json",
          "result_sha256": "c3c58065f7976933f0eecdc3f55a161d325b300d4658e24e1e560565aa4a98f1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/031.json",
          "done_sha256": "135ccad560fd699308c014c2d4564d6e92ef4ba320dfcb18f1f1218bb3cd241f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/031/a1-80e68b3fd56a/RESULT.json",
          "result_sha256": "77f2a71238ebfee240b2586a422f0f0a3bc14c1a8dc33fcaa5d9eeeb02879b6a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/032.json",
          "done_sha256": "bfd39b1664f245114e67fb15bc0750db731800f9fb6b2ef77ad36f7af6a9932f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/032/a1-ddf6bb8e25fa/RESULT.json",
          "result_sha256": "eed06ac1ab5b78d2a49435e59478d6ece70b59bd3753c3ac667cd62d4018dd03"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/033.json",
          "done_sha256": "2c262f355b87e8517bc2b173e4183467d35c737a2bfb256f5693cf00330aa6c8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/033/a1-ee114fe68d19/RESULT.json",
          "result_sha256": "f233a0965029a51df4fa2cb0b8fbd2dedc85d18d39f4b43e6d4350f00b8cb80c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/034.json",
          "done_sha256": "1c49cf2b2c09a3ec470052e341aafb591f099c42b0481502804fc4cd61414463",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/034/a1-cc14247c07aa/RESULT.json",
          "result_sha256": "67a0f676d6756e0d9c64dd3aa67cecd432f5df5abbe3da54875a598b77ee3637"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/035.json",
          "done_sha256": "ca468216c95538ef3921ece3c275331b20786517a75ad67eb4b2048f811bf0b2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/035/a1-2f35379abaf5/RESULT.json",
          "result_sha256": "3632fea18d91dbaf9c143a6df3df25e823b3940dec9482cc256ded14108ffdcf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/036.json",
          "done_sha256": "ca693d677985caf34f35b41cc5ba8161753271e60c4098fe7d55a392b64f87a2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/036/a1-7834daae96e0/RESULT.json",
          "result_sha256": "c0be8dacfaa568110a8dd866324829072b04ef5daeb2cb2f83558c73fc7589ce"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/037.json",
          "done_sha256": "33d5472c1714e9a53028ae570a30367b5dbfad8c281990ff82652a7553d43dab",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/037/a1-b6bf5f1cc524/RESULT.json",
          "result_sha256": "0577333f8b6e954906d298a5b3f8e3646b73de042a5b9cfe2e52f1b4ee3bd4cf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/038.json",
          "done_sha256": "49ef8f9507cec1f56661f1f8e8cbf686c291b9e6707ab86c33fd80a51045b188",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/038/a1-d3691832d15f/RESULT.json",
          "result_sha256": "63ad8ed74a74e468ecdcf088700d494000d8f99167d83bf3a46b43f57d0a01ff"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/039.json",
          "done_sha256": "e841b0c2da1f7b41baa7bf0b19581f324f92f9b867f9649cbbcf601afc52efea",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/039/a1-1509b2ba0e1c/RESULT.json",
          "result_sha256": "1f0f4a872544753a885de8fa177aeff47e6e4d074b8bca04824026104eb92002"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/040.json",
          "done_sha256": "a3ae72525b72bb51889cca7e6bb9caf4c53b91f82f847e14a82798d9f6e028a2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/040/a1-bfa90a48cb01/RESULT.json",
          "result_sha256": "a3766ea5240f784d3d5d72a85ea2975ac5a9b88baf8a0b758326d99653a207d0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/041.json",
          "done_sha256": "0f6d9fe365f9d2488291db7586719f462909b5a1af8b925019812b645834b5e4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/041/a1-3d8a2b46a5fa/RESULT.json",
          "result_sha256": "e8d36633403bc26d3b2366ce5ac0a2b3125aaeb815d18a68cd9b5c64f76fb5d0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/042.json",
          "done_sha256": "c0843229bd1acf7dda5688ca05cc33bb649f161baf9c433bae357db3cf62e57b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/042/a1-3725095cd4c2/RESULT.json",
          "result_sha256": "b2fcd378f5b9787bcc5cb544ef443dc1e86163dd2e24b66c5ffc13155527e5d3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/043.json",
          "done_sha256": "c1917d79fc54ba05c2b5d9e5443b5d8a4efbb3733ae20ea72f1a1b9359aba7c6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/043/a1-1c8c4f0b2f64/RESULT.json",
          "result_sha256": "7fbe5eec758fa192649edb9676ef3b58a9373c4a5ae43b028a366e9288635790"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/044.json",
          "done_sha256": "faf0af04a1c540e07b27580a00dbffe1625488c88dbca6c7892992830038d8f0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/044/a1-dc6dff9dfc7f/RESULT.json",
          "result_sha256": "c0e3ccfcc168640e840e65f138ec23c5aaa18e61786324c16d0fd457ec94f3da"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/045.json",
          "done_sha256": "54d8359075b2385751081675bdc1e92b16a9bd81d9128aac0354c330d5da91d7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/045/a1-e622a506d2fb/RESULT.json",
          "result_sha256": "73431923e629047ab651c61649d0f0b33a8dd81a116676e54f2196b1acf39ae3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/046.json",
          "done_sha256": "57c1bfbd6e25b034775ae9c58e3f0a294bcb732e272a22307cd19ee0005addac",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/046/a1-dcfafb286649/RESULT.json",
          "result_sha256": "e09087eda415c4b8d24e6c8718092e66dd52f12544a7f1642cd4978d4f357689"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/047.json",
          "done_sha256": "2da59421828efef9d93b42d400cccebc774dc7ec3a56aa3875ca6be46d1b70ae",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/047/a1-b716fe501ba3/RESULT.json",
          "result_sha256": "ead27dc29d21991252b81aaa061cde4e0756be9b6a9708bacb3b21d9f2017c5d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/048.json",
          "done_sha256": "89eefe3b2e27e6e0fe9dc37517c86962beca9e0e8348c08302693718772612c3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/048/a1-6cc8fc9b7275/RESULT.json",
          "result_sha256": "23f3d0db6853730c88fdb6798813de579adbfde27930b78537a57f76296ed6c5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/049.json",
          "done_sha256": "b5c64c7e58e2e930d6ac85d71ae98d3dc8716e8f304c46b8981852abf35cac47",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/049/a1-c6b7d3559e0a/RESULT.json",
          "result_sha256": "764a5519103079727f8ef026d6e932106c1bce07f16fdd16437bccff1584067d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/050.json",
          "done_sha256": "d7686ef08d51ad39fd19f4073f8a91037f8129e983cf96da084d4d1bdf76f086",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/050/a1-85fc4bab9b89/RESULT.json",
          "result_sha256": "5185784e480f437ce62f7992aa9dd40ff9811eeb08dd8e6b8bd60019865d8491"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/051.json",
          "done_sha256": "a299272cedfbf83fd27ab94398d86e3405fde63bed6d9cedd339edc77a8c3e55",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/051/a1-f8f6b302f4f9/RESULT.json",
          "result_sha256": "f6a9fd58eec70929d9c229fc72c318d5dcd5216995288cc83c41b75beb530463"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/052.json",
          "done_sha256": "f473c6d36b4447e6f09ee83eb7f1224c080a702edff841edd6592f0e5783568f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/052/a1-d7a10b0f5459/RESULT.json",
          "result_sha256": "469682301931a9a546d8854e2b278f21961926f2bb330742d76c171bbecf6872"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/053.json",
          "done_sha256": "5f3ced085024fd19f4d4261cd99a80c3f9e9a5aa34230656d44e18c6c29dfa89",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/053/a1-a66986ccb8d2/RESULT.json",
          "result_sha256": "17243fbdc73b60f7d4bb0fc24e8c2b8e35456f36963df9f29d9e705ea6fa89f1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/054.json",
          "done_sha256": "e5c3f1dd89b5ba8fe4079b478ae071a455279d75e601ce487e5912a154a799ac",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/054/a1-54326cc12da3/RESULT.json",
          "result_sha256": "ab48b77f27f2b2b72ea4c60628dedbb7cc9963530064bf097f54800d69f293b5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/055.json",
          "done_sha256": "3bad91887dabcaee092c2552c2f3da29d87f31e15ff04283ff5337347a7583e5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/055/a1-12b20e8adc66/RESULT.json",
          "result_sha256": "56153b10c5374645ce1b24b9c3886ac5a870697777744237e575b353b42fcbef"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/056.json",
          "done_sha256": "1e0f1e17af9fa39bd0ed24ed22b687e8f3ce73fdb18a22f991b4486c0af1c066",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/056/a1-4441736d7800/RESULT.json",
          "result_sha256": "6824c7f199fe04ca1d46ec4bd962c327440da7a9fe091d141c07953e51b276e2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/057.json",
          "done_sha256": "418e452d2109859d21e9dcd3163e6700c58a4c0904a1ecb5ceca548420676dcf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/057/a1-fbba4b73d32d/RESULT.json",
          "result_sha256": "1f927ae496b95aa9bb8d0b5defe72dd6860796c0c049f9c211cfc57dcbf32851"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/058.json",
          "done_sha256": "09e0c3ba2cda152e85517def51e51423ddec9dfd0cc1f7fece42c97084903d1e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/058/a1-5309d43c3b25/RESULT.json",
          "result_sha256": "81944da4d136b355778918945192115f4b2a86dce610b6c7e0df51fd384ab6e0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/059.json",
          "done_sha256": "ad0c888face371118912c091c4cb010e3dd013b462176e8354d131379cbff3e3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/059/a1-887a7067be74/RESULT.json",
          "result_sha256": "16a81cc4a8590093880272cac85692107209ce86c3442d538de464689acfc8bf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/060.json",
          "done_sha256": "b7efe65fa6f63ee52a2b2ea28fc81e4143b5c7e1440fbff04b659c8c23fefd8f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/060/a1-ac58c6b83915/RESULT.json",
          "result_sha256": "13383349f8acf6df80421c10733519886531ba0eca61f7b3917fa11f51573d32"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/061.json",
          "done_sha256": "00713a5a4775bdeafc14ca2f721b7279e9edac820ea2372c9b32ed61269a2172",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/061/a1-04314d3c586c/RESULT.json",
          "result_sha256": "a49358e7f44db3bcaaa9deb14627253929d9bc14ff7f89282668e8e229e912d4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/062.json",
          "done_sha256": "9b5d8b79b427b9812cd4da84cc4c5e111af7f4d05b43faae949839840df296cf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/062/a1-9d9e6d55b9e3/RESULT.json",
          "result_sha256": "50778182ff94caf98bdd6ac654f2765f02145814fa8c23c9b4a53144e4da5035"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/063.json",
          "done_sha256": "2d0aa200092597a5e6501aef136534cb8bd854a45172ab8aa88d8b5d72c8579f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/063/a1-2b468a9cec4a/RESULT.json",
          "result_sha256": "5541d3961d53c446dfc024400150558e8d324be971c30d61f09513df8b3ddc1b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/064.json",
          "done_sha256": "2957645bf3cd2a1d262013045b18331f818649a2a977fbbd8a12025537411065",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/064/a1-5f42174ba52a/RESULT.json",
          "result_sha256": "8bf2cb386ba37ec746b424de6403cdda4ac73f8af046e5d4228972d62f81e56e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/065.json",
          "done_sha256": "2dd5917289fb603ec0ad78d2f7385cc047913e438aba8a6117802a85af050ce0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/065/a1-6e8cbf994a7a/RESULT.json",
          "result_sha256": "822fd60cf354c0147ef839ab98071d5fe18c0e1880804615f6850b26aaaad5f1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/066.json",
          "done_sha256": "4fe42d9f66a48e0d0b6465c351a5092d9dfe466c4671ac39febac974b1637a86",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/066/a1-8796999650b8/RESULT.json",
          "result_sha256": "02de6688db09e7a93cbdb6ab11b207a8aa4b7052dd613b88777fc3dae2692afd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/067.json",
          "done_sha256": "b8f5b665c4ad24b4f7e3ecc9d576e8fb41d44d6680f1527dda755142242674dc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/067/a1-41fc5ecadd2b/RESULT.json",
          "result_sha256": "58675aae29df5210fbc253ff89ae7a39b63b05132dbc914fd74dbe430c7f8ec1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/068.json",
          "done_sha256": "284acba5df2ef64f55b072f53890cdee5a9c82147da19219c73dcc6fe342646d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/068/a1-610698dbc70b/RESULT.json",
          "result_sha256": "b2b3812fab6d5f8de18b0a982a2783d77fad0d1ed97ff352440ad68b089c33e9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/069.json",
          "done_sha256": "9c10d1a93cdd16c4d5b845532f184e2d65ab53f43aa70265c1898698897d142d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/069/a1-06fc08c59eb3/RESULT.json",
          "result_sha256": "4a6089a725ecbb0c144898eb214c836ec7399c0564fdcb09c85c45b57a885c58"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/070.json",
          "done_sha256": "69d0de38588442d16dab02bfa333d8515d5d13575a01f6b86824e9a6ec3ab373",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/070/a1-d10eabad2571/RESULT.json",
          "result_sha256": "09660440ba4b3d047abba5915c73f8f628e066074b7bc31b3d3c855592234456"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/071.json",
          "done_sha256": "74abdb17d7cf6989b026b8e1a54b739aef3dc159c10bf40199d2c29fc69fa636",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/071/a1-7ef5446dd31a/RESULT.json",
          "result_sha256": "6438672b4a37a069a828902c31ac39c7d8c8eede0604c25a1ee8655fa64ee22e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/072.json",
          "done_sha256": "3b0a0fbd2adbec8f16649ab62a76a98c5a44d28cd967c09468ea41498e6a87f4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/072/a1-ac1c1b48a9c9/RESULT.json",
          "result_sha256": "418c35cf764ead5530320452f6b4a5fbd9347cbed652d4b359c3e01053ad6edb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/073.json",
          "done_sha256": "106e6da60584157fcb333fe81a1b072766bc70abb01dd1a9c3b271d6a19b9704",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/073/a1-efbdb5ab267e/RESULT.json",
          "result_sha256": "f05f761560003d16c3283cbbf0118e6542659bdf2c173497f9fcc90ef0f7f5ad"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/074.json",
          "done_sha256": "8b5816e1f061af19dbf866d8cf7be98af402f4e06a1c24c34b5602dd16c0a12a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/074/a1-182af4b5b3fd/RESULT.json",
          "result_sha256": "a328127db8249c5d6a7ca865fd5367196623dedd47daf21379e7fbd131ff3382"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/075.json",
          "done_sha256": "f6727a4e5df4bc57e5c76df554703b5e8f4d6c6ee08967f20635b41ec83b8cc6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/075/a1-057a9aa01ba5/RESULT.json",
          "result_sha256": "cd55449708607ea201f8a51a75408e8220e3278d697cc02ed2648101e785dc0e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/076.json",
          "done_sha256": "34fe5887201d0ac6a55569027d9268074f7babbe7a9d8702ae89ff607479695f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/076/a1-4a046786e4ec/RESULT.json",
          "result_sha256": "cb0ab34d397fd9d9d654b33f464a898971062d57892a846988bde02ff66b7de5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/077.json",
          "done_sha256": "14e04483f351f13ff7c0e11b523251363a21a4984d7070003382b3757eaf86fc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/077/a1-64d43e009d96/RESULT.json",
          "result_sha256": "fb19a0a8ae58701fcd8036a4704d70ab5acea87dc4a9caa1826ca3622d96c776"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/078.json",
          "done_sha256": "ff325cf01fe28310176ccf865bc931dd0e4e0790218e7b15b1b4119da178e514",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/078/a1-9586a63d7806/RESULT.json",
          "result_sha256": "205482c9a7bbd7691098ff05233bb5b764cff494a31decc53159d685a77f1d49"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/079.json",
          "done_sha256": "39341d7bb4c3deca0bca05dad1eb216c97f428fa773ad30de376b8969fcd5a4a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/079/a1-ba1af49682b6/RESULT.json",
          "result_sha256": "989c71ced1c1538f1f558cd4125dd8eea1e5496b2b1c37044e07da8e1169efdf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/080.json",
          "done_sha256": "430e78d756240184f14538f36357815234fc3f3f9c5327846228efd8784678cf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/080/a1-a78c54fceae2/RESULT.json",
          "result_sha256": "02f7f9cc8b39b9dc31bd2f97ae03b32396307a5e39775bc6928b9c795158d6f0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/081.json",
          "done_sha256": "4e3325e99bf71bd6bd17bc342bc6fb00e867430cbdb8039dcf9f93cbcb918cc6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/081/a1-cad2d562e665/RESULT.json",
          "result_sha256": "aea1371b0af63a273587786247a315bd51acd5a21d8b933a27c5f24e5f80e7d9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/082.json",
          "done_sha256": "433d7bd554f8112f5457a3f11073b38e1e327781240b80e3f23580053fdd211e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/082/a1-d8553408eb05/RESULT.json",
          "result_sha256": "a626afab6655f69ef8b852fe082c66572adf8767ce2cbd1fedc3879085e2ba73"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/083.json",
          "done_sha256": "f3f24c53260120431376a747423a9b8901c5ee4e63655e6e04bd0bcdad05a608",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/083/a1-c0f972f6c287/RESULT.json",
          "result_sha256": "231de1bdb11a3b184dab2eba6569d43e11aa19fac65d64de584bff890ba27518"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/084.json",
          "done_sha256": "cd4ee60b74a3e7572ae6246f72a92f75ea0c871db3457889f7d559a3bc8b7679",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/084/a1-44b124092866/RESULT.json",
          "result_sha256": "96135dea8cd695b1d606aba261facd979b3e4ad004c36d1249e702e534e18993"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/085.json",
          "done_sha256": "9ac84c4a12d22c3634dce4d16b630930cb29942cec1c982bd1c2c903c088d426",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/085/a1-977084c4775d/RESULT.json",
          "result_sha256": "b7fae1d318034b78fa38484b5aa92b28d8e25d848cedcc893964d2b08e6567ba"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/086.json",
          "done_sha256": "c68021ac6c8f9bb84409fe70a7016bf5c81f543e92699dad54f8d65f070742b7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/086/a1-7af94c2ed82d/RESULT.json",
          "result_sha256": "610eeed6c8191f62fa41c8d7a59374793944cf54417a8997079f069dc8c37319"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/087.json",
          "done_sha256": "848677042cc23407c63c758a54cdf5e1136bf9715d1c86de29f2d2a11098e593",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/087/a1-19d5efa57678/RESULT.json",
          "result_sha256": "a941d73d02a595810b13e49cc935dfd04428d2b654ed6abfe6666e88ae944131"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/088.json",
          "done_sha256": "1bb2c84753bfb1ebdd85c77a6ae6f8d860690be81496688101827eaa26f00fd6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/088/a1-6737fba5cae1/RESULT.json",
          "result_sha256": "fd74f596fe56d56c6a27cee454e5526ed24ca577f5931635047b000465cdd50b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/089.json",
          "done_sha256": "9c498710cfdf7bc2fcaf43205acf0da5fda073340342dcfbaea8ef9f851a0550",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/089/a1-fc877f765467/RESULT.json",
          "result_sha256": "4b49f2ec01fdd22f4cddcbde1d0001f67e885da498ad1550e161a8410f26761e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/090.json",
          "done_sha256": "dfbf6f51e152e948782f9c75851c28cec1021f019c344b32fd6968da856f3a76",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/090/a1-a050deab1e5e/RESULT.json",
          "result_sha256": "c8996eb144e0143650761619c672edc82c93f89eaddab781299e86012075077f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/091.json",
          "done_sha256": "fe69df6143b8ee472eda207171f10063a8528af8b5947022877620cd0f76b907",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/091/a1-6d426bb02e36/RESULT.json",
          "result_sha256": "6a46e9900f7cd5b9ca06f3b98a22edb54ffa723fef1f7fdb1adf2df8ee2648d2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/092.json",
          "done_sha256": "bcfc789b5bd5fe0a10ff3d0b14eda955fb5469ba952dd6154efddb59c758f476",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/092/a1-acbee786ceb4/RESULT.json",
          "result_sha256": "11acec31fd79d32b048eb0750c3848826171537e462c09e8dc6283cf85acd71e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/093.json",
          "done_sha256": "d68ec010895b242c528f90b4bbbd558a5f9be2734095b9223c50a1a0f8d55537",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/093/a1-a39be0c17653/RESULT.json",
          "result_sha256": "88d59bf8b30b227e7d1899803d4ca289abcc9b6c980aa1bd342daa537513b7cd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/094.json",
          "done_sha256": "f0bb29a4d8fca77e821276503068514ec67c33165275cb6924dd4c85c8070d7e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/094/a1-f8758353bae7/RESULT.json",
          "result_sha256": "2dea57ff11bbb38f0c5917a9e1595d3f68a300e6904892f64a924fc688062c41"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/095.json",
          "done_sha256": "072f88fb855f006797230253cfc453737e1969d1d2b9648bc5e2d2a270cfbc7f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/095/a1-911523b93b76/RESULT.json",
          "result_sha256": "ce992615c9ebea49c6497fb7cc10c842959038d20797f545d392d83bfc362b72"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/096.json",
          "done_sha256": "38396e2768211120e75a9a9057694373303bebcbf523cb9fc54b6b70e1429f70",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/096/a1-fa4623c8022f/RESULT.json",
          "result_sha256": "54987538653fa1f7b325351f2a5160a9f2f9407d9be7e8ad28cbaca5ea634ea8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/097.json",
          "done_sha256": "4a64e93c7c3056202a6725cfc4361e476a5c4e84c6f1b7d637bc65fbab395d42",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/097/a1-b6d04bd9b544/RESULT.json",
          "result_sha256": "194ffaa30d3867085fe222de9d09ff1be3c1017caf851eeb2e9921fad4300241"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/098.json",
          "done_sha256": "908ad06c09b631bc72d5f3bfb8372dc8e408b7597b7636283ad49657d4e82193",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/098/a1-02defaa28cfc/RESULT.json",
          "result_sha256": "19b56f1768f65841b845c37872559fc1abb65bafdb0bef23242d90ac2698ffce"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/state/done/pi05/d05_scissors_three_cuts/099.json",
          "done_sha256": "757c285e7e3c7e8b18892c75aaf32031a59f41b07d0b101c123baa659790c03a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000/episodes/pi05/d05_scissors_three_cuts/099/a1-7b7deb19107f/RESULT.json",
          "result_sha256": "7e1c50c06bc7efe02193ce28a5472fce7691efd1d0d38ec41b8442fa3dbdb41f"
        }
      ],
      "plan_sha256": "295949c30d1332ec454ab575b6e77153378908de739a8bfe18147a6d94e5478e",
      "run_root": "extensions/pi05_scaling_eval_20260925/runs/d05_n010_s20000",
      "raw_success_percent": 1.0,
      "wilson95_percent": [
        0.17674320641406505,
        5.4486196178705315
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "d05",
      "name": "d05_n050_s20000",
      "train_trajectories": 50,
      "successes": 11,
      "trials": 100,
      "goal_weighted_percent": 11.0,
      "goal_strata": [
        {
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "goal": "Lift the scissors clear of the table and make three complete cuts in the air. Try one hand first; the other hand may reposition or assist.",
          "n": 100,
          "success": 11,
          "weight": 1.0
        }
      ],
      "result_evidence": [
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/000.json",
          "done_sha256": "31d1427d4c836ce769c18389a92f5f1d14c95a82bdd4d5f69d7d3b04e3af4731",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/000/a1-6ccd45fad15c/RESULT.json",
          "result_sha256": "c8bb6b5ec3602f9cb3d5415f032501ab35b1ed0eed1afeed88b3c404b539c5b8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/001.json",
          "done_sha256": "be0a2300ddf9454248e990967da7c5e794c2f9f80c3bcaf0fa0dd21a95b9a97b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/001/a1-713c0d711287/RESULT.json",
          "result_sha256": "35ac5c771decdb802100eabfc4b140bcddbab14d3b390ca74b67b1565c325b4a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/002.json",
          "done_sha256": "a9f2fcc2c68d16d890373977d0f4dfd69298b2d9505c18b10dbcd4b29b292eb2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/002/a1-8ce1462dbc35/RESULT.json",
          "result_sha256": "6c20e9dbeed157c8fab529fb04bc0d833b68d6eb2fa4d5728bf9c78989895313"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/003.json",
          "done_sha256": "e37828e95106310ebb00190919994088eb2d2d8f734cf8f62e18c855d2959418",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/003/a1-57d2dd822c88/RESULT.json",
          "result_sha256": "b3ac9bed2e144808174ad2610aa910fae5f378ec9a65e1939f64ef821b81224e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/004.json",
          "done_sha256": "5cdcd148b48bf00cea6301011b34609fbb6b227f3b66630d54e03e824bbb39ca",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/004/a1-f9aa4ac8b331/RESULT.json",
          "result_sha256": "d8e06a84ea1eb351ccd583d17ae3ca821c473280cea177509bfbbeef65997dda"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/005.json",
          "done_sha256": "323ba94bf695aef6fbcbf30193c87aad0b0fcef911a6baac7937a4c312b65c7f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/005/a1-69d152281b92/RESULT.json",
          "result_sha256": "6807591743f66efc6547e5b453d3c4ea760005a2e08eac70907a1bf441514f95"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/006.json",
          "done_sha256": "56efa8841cacce98205f19820cad58b21604c88fba00e204d125f10db218d955",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/006/a1-00d6a0448711/RESULT.json",
          "result_sha256": "fe8c1190a18c9d8a086ed25059836562af9cfdcc6c4f0039b4705491c4f9d9d7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/007.json",
          "done_sha256": "47d4b0aa1d4c2adca5de4d228515d1b4a61850349d5274b1a963d55b6ed9a85c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/007/a1-bd249c579385/RESULT.json",
          "result_sha256": "991698f1a7c6323c34a210b7a34aeded44de526e64b86a7de7cd63a6c37b05e2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/008.json",
          "done_sha256": "5bffcb99e0153f85fb00ab7dc031320aff7366f0de391617fdd0f996c245f9f2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/008/a1-04f5e67f5b36/RESULT.json",
          "result_sha256": "60f00984f02aaeb6be3cb969866ccd8e17f88029aae774f524443ef9babb89f0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/009.json",
          "done_sha256": "289dcd8edd8cd90cab9bbae708e0e468a3a68aa4402abedba2d056ce5aae24ba",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/009/a1-81d1cb766e5f/RESULT.json",
          "result_sha256": "6c5a4c283788ca98eb4552c8acb7f81c0a8608ecc0479287affb4eb43377b621"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/010.json",
          "done_sha256": "0246de550713b03dd97fd901b2bcad94c383f59c19a7fa42368485617dfbaef6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/010/a1-a350b7c2bb0a/RESULT.json",
          "result_sha256": "35162836392c8e61696d5482c8b6f1d22dd7574eb47cc3755f544fc88a3b7b84"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/011.json",
          "done_sha256": "0eb0c9ab65e60f15eb8368daedc37241d95ed33498d31bbd245f65c2889abee9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/011/a1-fdbb057ce6ec/RESULT.json",
          "result_sha256": "fc7ccc037061a1d698059a096fb1aa2291945debf23aff156d29649360a5d7ec"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/012.json",
          "done_sha256": "6c9d915329cd0eb5fca27e12dadb68ab549e75a742d5d90e1acde056bbea098e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/012/a1-b61300cac9d0/RESULT.json",
          "result_sha256": "3e28a7da437fb71e5e8a7f83efd360c8246fa292f564434dafcab936aabb47a2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/013.json",
          "done_sha256": "5c3149e65919c2b42201b71977970e98e59f02a512aac177b65408d249d6b9a1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/013/a1-bae075e811be/RESULT.json",
          "result_sha256": "7af6d11fef78b066458475ab3c5e63411727b60a6095a1957044b292d851f0f8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/014.json",
          "done_sha256": "69209e224e9108275cf4568813d0ea855fc262543434a5346e8b5cb4f511e6dd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/014/a1-3a1c6011fcb8/RESULT.json",
          "result_sha256": "c11a87161c2112de33cb747ddb3a9990b81e0962842254993fdcbc9792b17a3b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/015.json",
          "done_sha256": "61bd7c9c2fd47998fec2203f708eb24df3e830c2e1ef4ceb92f616ff4a8c56c0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/015/a1-2d73dab7c187/RESULT.json",
          "result_sha256": "e5f64175a210e1e1d2b3a49e50fae83c48ce7389c2401b90a3c279ac7fc0bd25"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/016.json",
          "done_sha256": "90b548fe3d0233a86bc9b8cedc2ad02d4ce5c9b507f181e0ee29cc5c58f3e526",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/016/a1-b9019fc0ee6f/RESULT.json",
          "result_sha256": "122d2426d80c19303d11ca4f9baa3aa371ee77e02f9e57e7197ddb3b67732817"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/017.json",
          "done_sha256": "f55ab63d157bc938e2f251c3bccd1720e757cbff1c418e363c671f93c3f66f0e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/017/a1-bbf65b157d23/RESULT.json",
          "result_sha256": "ac8c1f38a844aa586972d15b5eb19ed3433e002828a95cad5ff962986ccd7919"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/018.json",
          "done_sha256": "4312aeea381e592467727296b2f10155fa92ce29fb4da5dabbc4f9031c82af9b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/018/a1-57237ccfd8a8/RESULT.json",
          "result_sha256": "8e10703205b1100e2136dfe69daaf9c0a4766e27b3f4777e342e4e28c771f502"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/019.json",
          "done_sha256": "ab368f1f0725ca9c165f1c1d5258aa84efc9f4819c8e6ff02d8e5a17fac5b112",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/019/a1-e64968c4a810/RESULT.json",
          "result_sha256": "cca55e78e04508e7e28203a61d3f2498db576b39ab8ffea4cd074b9c1838c8cb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/020.json",
          "done_sha256": "482fe2229bc00e6df21f33c75668d5b0fe6bf21377a73a662fc8f0d4b4b65386",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/020/a1-0707bfd5eb3e/RESULT.json",
          "result_sha256": "2ad293424f5afb17322daa787cf5cbc38ef0b600228df37e5226848a59875891"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/021.json",
          "done_sha256": "e1c183978ccab47a8f5b61ee59069e48753e2ac574675618ad087750f18ba12e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/021/a1-bbe83a13c317/RESULT.json",
          "result_sha256": "7919b7dd58c4d4398e467136fc0986c650102161c973f3849c9cb6ac7b54f73f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/022.json",
          "done_sha256": "d2ef8f7335780df2b16a440cb67fbbf300a893e1c2f6dae95d6f09e258d4bb8d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/022/a1-32f6a6fd8528/RESULT.json",
          "result_sha256": "9f0f5eecfe2b82b3b7f5d9c67f111f0af5fc0fb294e3cb779fe78b22cc2f3f45"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/023.json",
          "done_sha256": "f34bf68c4c87f1a45fafa71ae57603bfd87c5acbb0680e23746f117445ebbf97",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/023/a1-ba114a5f07fb/RESULT.json",
          "result_sha256": "7682753ce8ed1a8e8f93c3e65548b0318facc862986ef33cf7ce467ab7408aa7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/024.json",
          "done_sha256": "d5ab12b822c80d97a9acb210f320ec248d4169f031ededbce709c253df76a59f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/024/a1-347f024c3419/RESULT.json",
          "result_sha256": "f94b3a3b902cd67bd9df47733d9a95e392686b820737f94d6d13b9b1ee1e254f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/025.json",
          "done_sha256": "1bbe3b521ed62ef348cb91cd586244e38122bf8ec5e2aa9a9d3a92ffbb9744e8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/025/a1-1de7789668b9/RESULT.json",
          "result_sha256": "da7ed5614ab01df6747cfa07e6f2e59b842f7fb9a98367aecfb9a8582b01ca6d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/026.json",
          "done_sha256": "e7070a4f125fc7bc2c3efdf42dd27372a8b701c52a6bb8395330e821c5a0a3c4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/026/a1-22b74ffead14/RESULT.json",
          "result_sha256": "4856cc35c40d21862519127f6ed9635c12ecbf5389012088391635d3637a3391"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/027.json",
          "done_sha256": "52042a77eef0d6d7810b4073ac17ba2e48f14cf611a7521d2770e1025583f896",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/027/a1-862281b9ba7d/RESULT.json",
          "result_sha256": "98c6927afda88f41348f3cb108210d1ad9b2a4cc8871e2dd3083c4ed8a0c11d5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/028.json",
          "done_sha256": "7564e2c9ccff0475c133dcbc79f0e726d7030f5138532ae1900e4c5958790f27",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/028/a1-6559be8e4e21/RESULT.json",
          "result_sha256": "7dff4f4445bf0dda1d04c036a678fad7e8978f018bd52e9291eef996f0356347"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/029.json",
          "done_sha256": "345545a912fa4053b17a3b5419088ac75cbad69c5e4763b0f3685d38cd79f244",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/029/a1-aaedf995e98e/RESULT.json",
          "result_sha256": "af5defa3a98b0cc19c53cbcb554197b2dec08ceff69aa8bfbe5408fd05e525e9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/030.json",
          "done_sha256": "77a3a0721e7614d847d328b412cf420ffec38e548d531bc51079cfb6a4bbb432",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/030/a1-c27c3a233c94/RESULT.json",
          "result_sha256": "e291c15e7b6ef28d664bb39bfdf4d66ebc750cb1eb9176c37a700b46ec466fc7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/031.json",
          "done_sha256": "94850e4c16fe2b5504d476da11afe7533cc64951758ff88f7c35c6f057ed2cdb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/031/a1-3ce0a32f0ea0/RESULT.json",
          "result_sha256": "bcd87757ce20974e5d09b749234acee825258855b7aaeb80d085dcc26af800aa"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/032.json",
          "done_sha256": "689903ac8438b171a947ad1649b059eecac74729a4261efa9e6261a552debc2b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/032/a1-bce56d68c1e9/RESULT.json",
          "result_sha256": "93e061546534bda6b88eab679cf59b8907b19db6f8b93534629c23912aac5e26"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/033.json",
          "done_sha256": "51ce340f7d3d94daa0d0285f3829a4aff72215206239b8edd2cc54a19653fd7b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/033/a1-db0256b0d74e/RESULT.json",
          "result_sha256": "11a2c733ceaf3abbf4a58ba47a7732f387568bf84bd2c28e38fbfc0e50711552"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/034.json",
          "done_sha256": "6707f2d8ea38a3242a7f21322c2b93a5981f8e651213d5366537155a6ba57d5e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/034/a1-baadc26700a5/RESULT.json",
          "result_sha256": "eca20855aa29ecb549c975cc07bb51f62ecaf320a667585330527c98d6915c4c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/035.json",
          "done_sha256": "fc54a3edbfe02f30e722762eecf212657bd231f3fa5c6ccaa52bb6d3aa31dc34",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/035/a1-1a6a2e1a3596/RESULT.json",
          "result_sha256": "32c1fe5c38066f6ce939c7626c49a55c240cf8f3947a7806b0edabe3fa63f0e2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/036.json",
          "done_sha256": "b638bf1d69edbc73d600fe917752922d38fa0bdddb4a5db3fc279f39610af362",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/036/a1-100a74953fdb/RESULT.json",
          "result_sha256": "6ef0cb564df45df9a7014aeea0345bebc76156d5ce94c4a87a0047656482cb4c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/037.json",
          "done_sha256": "5a8fe306071b520aca411f349955c722aa0d3d4fa37eeadbbd01377cb3858ae5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/037/a1-bd078bba66d5/RESULT.json",
          "result_sha256": "e52dfcf408dec9ee8cdba5df369aefbc2cac5ac800999b181b7261472c0377fb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/038.json",
          "done_sha256": "cfccaac995ad64b9bbf8180c9e5e44cd58630cfdf66b70a5d6f1d0d2dba76b1f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/038/a1-e7a65e18308a/RESULT.json",
          "result_sha256": "7fec40a16351e15b0d3b0de7e45324f68e86d22aeb06cb647c5495922e8e0b00"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/039.json",
          "done_sha256": "67017825be423c0e2c356f267b937e7289eb8de8ae52df1b451c87de364a9bcc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/039/a1-125088cbb9ef/RESULT.json",
          "result_sha256": "6b9d5b9b81d00cf6c71bbdadb50a6b7b4ef1c3a8c7c9fd7dc90d325ab21cd0a9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/040.json",
          "done_sha256": "b729b623e58fdce49fbfbd012afa3f37cfc642f7fd2183b7b4167b1cebf3b4ee",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/040/a1-bde548d1ea84/RESULT.json",
          "result_sha256": "352bd166aed16f2e5099aa6aff05a027c48ff21bf8ec90682e6155d80dcab494"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/041.json",
          "done_sha256": "649dcb80394dc2c70bc0fd3706637cd24fc8423ee6594592fea0cf876260a525",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/041/a1-7521b095db42/RESULT.json",
          "result_sha256": "09447ff00e05e831013e194a400a78857ed9f88dcc8888378b4a8f6a9a7b5bd5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/042.json",
          "done_sha256": "ad01fae5bc96a9cdd341212b88827f935c8719c6bafdacf8a890d25277e7c665",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/042/a1-e0d4d65ce92b/RESULT.json",
          "result_sha256": "55e49691bfe2f8d47c762da64c2b688d1894217f9c028e2d9009f3f35fb092e7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/043.json",
          "done_sha256": "83556c177c3e31407da27d4696e921fe795c6d049fc6e2d4d30dca30725d51c6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/043/a1-7ca759547013/RESULT.json",
          "result_sha256": "4704d2f8145182e1e47fa4f6ce3d134c6dd45c51136b39c0c7c459725e6c8f88"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/044.json",
          "done_sha256": "bc2bba46fd29467d9b7ebca6e0f21b75b91e282c2e9fc8b356885a8e2b3f476c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/044/a1-8201e9ecafbb/RESULT.json",
          "result_sha256": "e4c179f0c17b74b7c947459554a2a5f5e3a1d8a255924bb9f65146eea8da6f54"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/045.json",
          "done_sha256": "0431f1e10d8e681d73e76dc45638e4728d0e53059e73d24eb74feae63cdad41e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/045/a1-d0cb26c0a632/RESULT.json",
          "result_sha256": "0851bcacda1781c52e160e2154895c23c35932410a058d2e5b9948da856ba2b0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/046.json",
          "done_sha256": "39f73c3e5f0111b3041b0280ad327b9a60e0a91af77e65616b75c67519e90d98",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/046/a1-41a9a688fbb5/RESULT.json",
          "result_sha256": "c10ed41bc516dcac805d759d4d5ad2eb31441ff8a860287aff6fc50c069bcc4e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/047.json",
          "done_sha256": "c1bb6f5b900810f1a89543dcbb5751c057f7e23f6d4e01105c3ef9f9b98e82a2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/047/a1-fc08dc2148e4/RESULT.json",
          "result_sha256": "6ae498cf77bbfda01f2a21c4b7d5c074dd433901d9c27aa6ca692154cd7a8e6c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/048.json",
          "done_sha256": "645a1c893371166700a14f94945c1f53fa1edc6678d8dc18847c78bb444ad4c7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/048/a1-48738281f247/RESULT.json",
          "result_sha256": "7fdf2e0fd23da81eb93fb2c38e3454d077871229687afb670379447dda20deb1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/049.json",
          "done_sha256": "1afb60be2fb94b78273be7609c3e80f9a1c5cc0a270af1bb1bff67e711d91e5f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/049/a1-1f06c161591f/RESULT.json",
          "result_sha256": "9fa025fc42062f7b20c9359f4910c5733e601b1aab3190264d3fba8ee98c4241"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/050.json",
          "done_sha256": "a16bf5f1efd0296d4ddb447593e0573d936d67697b7d42945fbe9148753632d0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/050/a1-79b0f91137ac/RESULT.json",
          "result_sha256": "1c3c5d37c8c6b4f8ef93e8a349bd0a735e67d522f03703131ae235b2ba0ebb79"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/051.json",
          "done_sha256": "babf93c050944ca2b88dfa3b258dd8e7b8e8700e8ea9ac8738546c0190d87137",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/051/a1-b92b80e6b19b/RESULT.json",
          "result_sha256": "b146de993cef842fc70771e55dba0827c98388093c634df131fbddd3f21f487f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/052.json",
          "done_sha256": "9b6aac7a84f19780b8abdf0338dabd84ae021279ecc8a07258498c42d1bf6141",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/052/a1-5dabbe66c3c6/RESULT.json",
          "result_sha256": "9981b95c8eb65d739aa4786a006598a3e763e2979daea93558783476ffca1755"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/053.json",
          "done_sha256": "59458de87263a155cf8dc9ec1437eb1fe2ab45ccc5c7e005a501bb7f0881500c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/053/a1-136ffe664f72/RESULT.json",
          "result_sha256": "eed287bc3b54d055b9f6ddc9bca077e53b739f77577e613adb846634d862b9f1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/054.json",
          "done_sha256": "4feffe44ceea648c2ea669c4d62c2e8222be90f5cd836ed9dea0447c397fb52e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/054/a1-d1973f8c140f/RESULT.json",
          "result_sha256": "a635a74490310d3178fb62c99d355ac9ddfc8d7725f2673ef2c4f706efe2f7b8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/055.json",
          "done_sha256": "a83785a74a14b7d4502ec8aee0990b91195e71e47273aa9c2916b1f626c54c47",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/055/a1-19d24bc693e8/RESULT.json",
          "result_sha256": "c420f5e10f3862c564f5f9b804ebcb8ae8b309d828cc0bb32d9e9aa99905c5cf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/056.json",
          "done_sha256": "22f925360179b7962f6436b6e3389590d74ab8c67d12bed56ab24cb789704d0e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/056/a1-80a6f9055613/RESULT.json",
          "result_sha256": "419ebcde2012a1763aaceee2ea899a4a177091d94fd4e5d94c4d2aa920cb588b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/057.json",
          "done_sha256": "19266277b9aff020d92085e3083131a6d63c0d75c5cfe5d2fee008257b44a6cf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/057/a1-b00cf289da31/RESULT.json",
          "result_sha256": "275c71448f8258226844fbb9008d57f9b8daed7fbc3d452664908b0538b0c693"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/058.json",
          "done_sha256": "8eda4cf9ab62485b34b488e19d97a138421c63d73194e7cdc6b1f5c395dd77b7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/058/a1-46319dc7c364/RESULT.json",
          "result_sha256": "5fdb58fb4fd9f8b325d8dc1648231dd78299ea808ed5acc9d9c7a93076769d57"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/059.json",
          "done_sha256": "72ea45cb56d7cacfefba86a0b05f06a11e34d26baff71bc72ee9a2526c1ea531",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/059/a1-c72e5e14c4a7/RESULT.json",
          "result_sha256": "180d01be81dada82ec37924056979538baca8c71dc2e595989415b094ea21ec7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/060.json",
          "done_sha256": "5d0fa2d53c45c004102ee2f579e78ef650289d21d7be353294f394f8e5d14c88",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/060/a1-aedf4c3918b9/RESULT.json",
          "result_sha256": "1e9b66b7a75ef0f5ac8608a477714b8926435952ee604f05915ee55fb772395e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/061.json",
          "done_sha256": "6fb6c90aa3bd56ebfd1f270f98934f01a0f74f057cbe2eed37bbf27ccf5e630b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/061/a1-0408926a52d8/RESULT.json",
          "result_sha256": "f3ad5bd3966e1997aefcf84e878ed41cc36f61d944740b8389696ef637c644a1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/062.json",
          "done_sha256": "fa2ccaa6b5fb2dfd3d6b3334969bec927ef2dc8efb2a941e1f579ecbb4885082",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/062/a1-a33011ad897a/RESULT.json",
          "result_sha256": "9c72a953f973ca30179f6123db586fefe3e518bae2c3e1bd6578020c86efe968"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/063.json",
          "done_sha256": "402977b81733602f164a2c2c98bd33f298f0f379db6aa3082e9fb06a320d45ec",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/063/a1-6bf7dd9f46e8/RESULT.json",
          "result_sha256": "92a028268ab6d222511e591502485ca4413b4c932f92020b1ac0a993029fd9c9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/064.json",
          "done_sha256": "e44b0c59873f47238af61c456f21a408f1c65527a52c7681da4abdd1a47a0bec",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/064/a1-1412dca1ef86/RESULT.json",
          "result_sha256": "d1827612550357496803c22d45069afbdaa61623266666c8814a295c57edc08a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/065.json",
          "done_sha256": "2fef3d61f315ad0b216b4a688b4e21bc2c684a19bbdc5c272d99c30ea2696bb8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/065/a1-8d74efbc7464/RESULT.json",
          "result_sha256": "94b07f275286d253c5dbaeafe410581a6d003f63f9ca82683576abbe20247e10"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/066.json",
          "done_sha256": "3ba75588ddb4723a31a4f6c3fa68429fbdab35a03cb533e2109351d10784375a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/066/a1-10d408eaa3f0/RESULT.json",
          "result_sha256": "cfb7df2efcb18aed661be627e1abd80ec6e5a5eb30a24079139f2326aaf305bc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/067.json",
          "done_sha256": "ae3ef42e23977c8eae12d514926e3b5a41fea4fce8ebe9b511d0c75220148d83",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/067/a1-420017455a05/RESULT.json",
          "result_sha256": "62539c2beef91b1ca95cbfc680c61fa247797ab94b0937894e53395fcc9b9111"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/068.json",
          "done_sha256": "2fc153190ce9bd4209b8940ae98cfbc214c9936b9be926a842989b5707b5dabc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/068/a1-77086d38c9a0/RESULT.json",
          "result_sha256": "3345974d7cf91e36a7090c72f762288269a2b5a9b9b735e0383c816c8a2ad3d5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/069.json",
          "done_sha256": "6284ea4272b29a0d595c7538fd7eeb602f2fb05e4def3eecaaf4cca4e9f281e6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/069/a1-e84a771dbf1e/RESULT.json",
          "result_sha256": "25fcbf947158d72dceba790bced4f981001f1cfa7883df478ae101393eec3519"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/070.json",
          "done_sha256": "ba9041e333f653b7edb072b2a16b450c32321a813b2bd37e5e59c43e0b5b6c69",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/070/a1-76b1bb70be1d/RESULT.json",
          "result_sha256": "41ade21b06ef69f261e32dee95ba75039f07e75b7d29fc0bfaf782d03766aff6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/071.json",
          "done_sha256": "08fd3f3de81806c5a857ec6c5efb0984375a0529008d51b4502f7130f1391c37",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/071/a1-f7440cf03f84/RESULT.json",
          "result_sha256": "4141cae4521d5936159a9ff00ebf0be6c1678f7751e69fc2eeaff6e21ae87c73"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/072.json",
          "done_sha256": "a27cb4cfb9a8188b74731dbd7c17831287ab9c5a5de352b9fd5662da296a6041",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/072/a1-323dea408f1d/RESULT.json",
          "result_sha256": "d4955080d641d12b2b0f91d0146bfa24626e3d11c2199f221ca0debb37280466"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/073.json",
          "done_sha256": "44bf32de37010b2babb35cd139cbeaa82bc902e198ca8236fd2c1d6157f0f66f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/073/a1-780979603d82/RESULT.json",
          "result_sha256": "269c91c781b53a602beb4fa259fc4e1e178bdc9637ce0476e6ede23daf95b321"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/074.json",
          "done_sha256": "20725154ef4ab9a5bfb9b34d54955ccf7bd7b68d2c7011f3b2c6613d10e70563",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/074/a1-254ff64b7c54/RESULT.json",
          "result_sha256": "16e4f8c31c9d462df207d4f7c8e92154292e3c6a3925e89804d22313801e1635"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/075.json",
          "done_sha256": "c84a3ddf47ce9a075910f53d3042bc853c68be8ab8cbec56b297817dbdebcb3d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/075/a1-a322fff569ab/RESULT.json",
          "result_sha256": "f72c3ae55e5276dab508318b2037856a725cd698653ccf5a52e5aa7889ab8f53"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/076.json",
          "done_sha256": "e2e28b62bace73eaa2527b93cd6d121a02d30ea4941cc57d2899c2f5c5b479a0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/076/a1-e7202d1dd8e4/RESULT.json",
          "result_sha256": "c6bd88e0577e61788c3a138bdbc0567f6dec1aab9fb9ccaf0b508d4b3b55ad11"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/077.json",
          "done_sha256": "79be4288616726ce743a77bf1802fa9cf1016d3963d680636bf5b2acf5b5ee87",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/077/a1-b6dbda39797f/RESULT.json",
          "result_sha256": "95e1e5b01cea54ef6154f2b795aa322c9de3d0b6278162b01d9b38dde857ba80"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/078.json",
          "done_sha256": "bd43d2e6364747827a730a6159159025a0498eeb79e6c1aa5c020ceeb37b3108",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/078/a1-f36116c2d8c3/RESULT.json",
          "result_sha256": "2ccc38ed25a6d25b35c560283dc19a3250e848e8e55c7d213f475f31381c8661"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/079.json",
          "done_sha256": "f0592d236bb3bbb9965b31d24116ec0934164f910351777d01f7568996878b05",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/079/a1-f7c5aca30479/RESULT.json",
          "result_sha256": "ee2b8a14f35b2309de659c9f849fa58305e993915edaad73690bccf8b1938ffc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/080.json",
          "done_sha256": "8c9ed40880eaf1178877ed305cce645702ceb3bdd772e6bd0872c3a2325d0c4d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/080/a1-ddb58e1a84b4/RESULT.json",
          "result_sha256": "91b4f7feec97080cb10b9c4615b6692293990de61699cfb50e873675c1db3086"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/081.json",
          "done_sha256": "63ad3c8dba44705bfd924c0a95bf68f4ca303e17ae6773f5f521e2cb4f742d0c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/081/a1-70a8b8a199b9/RESULT.json",
          "result_sha256": "2427a821ab2054d9513f0afa9a49d21e4b0a46fabfb956cd58e6c03742c21480"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/082.json",
          "done_sha256": "da8f46376dce396a1480144d9e28b86bebc58b2354aa052ab50d5fe9874954b9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/082/a1-cf64c13e3779/RESULT.json",
          "result_sha256": "3e58cb09df2ff7135a05cf075e8f9961c58969157713bbcb16020ec236d82a22"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/083.json",
          "done_sha256": "7bd4c1f0e7723308037ec5d0221e80cefc38b9d50836aaa236bdb23a03a27d10",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/083/a1-4946e4042c79/RESULT.json",
          "result_sha256": "c592cbda3a2fa4e6957abba29a1fc01ff1e04d1d17d6c18ef1d42bc91004af8c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/084.json",
          "done_sha256": "d70e5370b775ac155fd8306d411d4817de96bbdbd1b6a346ac45cf3effec3a1f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/084/a1-1f0c98a9d2cd/RESULT.json",
          "result_sha256": "40a36c8470f2045531e8f59b8097bfc51c5705c99878f87def21c6468d3e6701"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/085.json",
          "done_sha256": "8b491a993d60236a725978926deda50cb93133642f6303d014d5b80f76026a9a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/085/a1-8d5bd18f55be/RESULT.json",
          "result_sha256": "4bf6cff794c0846ef52f30a7dbe01149feb1c0f3d3c983f2b80088b5a2ef0dce"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/086.json",
          "done_sha256": "524d4df7ac905b866cb73bbd235252d785df7a2af0f52129d9e24b38024772e2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/086/a1-8b03b845bb50/RESULT.json",
          "result_sha256": "5665e57673708335267be02e01d933596b0b614be75bf7fb69100254f25000c3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/087.json",
          "done_sha256": "9c23d8b3baa5a1708ce80adfcf260bc22cf08513fb22dd91c703a0ef0a5eb84c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/087/a1-a1a629a4beb9/RESULT.json",
          "result_sha256": "ce01f1934ef8166c4fab98ffca38466026c054a381e8df12f05a5f4043e3bf31"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/088.json",
          "done_sha256": "2e3487e7bf247580cba0e878b7f921956b7b09037dca3973a4b3223f6f08d45c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/088/a1-78255223951f/RESULT.json",
          "result_sha256": "10ec58a13a6768abc3412e5caa90e1c7407ae47416e9339781efe4ceace3a4f8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/089.json",
          "done_sha256": "bc6b5d3e9aee06d2347ac9285999bc1a6586aed480a1a366c7b710d7b4b4e6db",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/089/a1-6469f1f929b4/RESULT.json",
          "result_sha256": "2fb2ef34846a9177c6927a3c7f9e04c30477a5070a386030bab58e09b395e0df"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/090.json",
          "done_sha256": "fb3884955df6bfbf0e926e52219a9ba638fc6cb0995ce0f6691f94d5d6792242",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/090/a1-e31e8ea541a3/RESULT.json",
          "result_sha256": "293bcf21aef8926012c04b7110f67dcefbd282ea1b8e605c9376886d52c0f1e9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/091.json",
          "done_sha256": "2d89ee3bfba5a5e26d619660546b58fbcac65d4e103c91cfa79478219a828fd2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/091/a1-866951610d91/RESULT.json",
          "result_sha256": "9e4d63ac030bc5da3924ad653913d4497cb4a98bb66cc0aa3a339b628c27c5b8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/092.json",
          "done_sha256": "80cbd165bba4f52d34e73f16827520c8b673b258253a07f1f607badad8ae86b4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/092/a1-febf64972a2a/RESULT.json",
          "result_sha256": "98e4ea064b2a868ab51bad46b4b4fb74d71bf1edf4c1c05b549bb4b268e1704e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/093.json",
          "done_sha256": "a600f372faaf40c5ece34a30d2ff209c6b1796712ba40fb51619a5d537e0a39b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/093/a1-2d301efc6873/RESULT.json",
          "result_sha256": "c4a4e2ad70799b057263588a56a777da78d19255e0d984cb1f65f85b9d03623d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/094.json",
          "done_sha256": "3ce71643bcc808314ee8347ab7aaaa65a46ffa754decad782475db864f4224a0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/094/a1-d5642e986985/RESULT.json",
          "result_sha256": "74a6343d54bcf731ac83703c637d4401dd5c5aef0c220ec65186773aa38abdea"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/095.json",
          "done_sha256": "f1ab12076a3c9e58a62686032734279e3cb17e015e25c826e8e1401f19564a56",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/095/a1-43a3c05ae3c1/RESULT.json",
          "result_sha256": "313990a6ef4f5ea9bfd74522adc44d434be2b7e9ddf875980789bfd5e82c2ed9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/096.json",
          "done_sha256": "79a183242724294cd910c87e390302eba530d17cdfb523de9f3d67eecb31ec00",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/096/a1-80cab44d7ccc/RESULT.json",
          "result_sha256": "a6ec9a05a9ccbc6ac97b024246f2079ad7251a803537d05598d718de3289e38a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/097.json",
          "done_sha256": "405ed5d2f4b8e058635d76cabb1cf8d33ccfae25decddbc82488062888d7ff44",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/097/a1-494ef4192120/RESULT.json",
          "result_sha256": "2ee081fd27d8bae54c319fcb46b6c45be60023530587ca1ad9a6587e2b2dcd8b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/098.json",
          "done_sha256": "27266415c2108dbdef2aed73fa987f372c64b9bd72d4cc392ab1bb031e2f4c4c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/098/a1-20773e9e73b4/RESULT.json",
          "result_sha256": "9c8a5712c5f9f1c6d783ba555d205133994366116aa4a951a3c891824ad1cf97"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/state/done/pi05/d05_scissors_three_cuts/099.json",
          "done_sha256": "0560dae52cfb0d9b75f713bb7ef1421467ac72624a6cf038931eed7f3c7e8137",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000/episodes/pi05/d05_scissors_three_cuts/099/a1-8e189c73ed8b/RESULT.json",
          "result_sha256": "3fc42d5e57be92ee1154fb8459ba465947916cf1a2cc95fd7b8a9da3314babbd"
        }
      ],
      "plan_sha256": "9e92f1d204828bdc4e32c7a3120d6d6eabf87173579a63fb69d3ffd1846b60e6",
      "run_root": "extensions/pi05_scaling_eval_20260925/runs/d05_n050_s20000",
      "raw_success_percent": 11.0,
      "wilson95_percent": [
        6.254196357064568,
        18.631296503080314
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "d05",
      "name": "d05_n100_s20000",
      "train_trajectories": 100,
      "successes": 13,
      "trials": 100,
      "goal_weighted_percent": 13.0,
      "goal_strata": [
        {
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "goal": "Lift the scissors clear of the table and make three complete cuts in the air. Try one hand first; the other hand may reposition or assist.",
          "n": 100,
          "success": 13,
          "weight": 1.0
        }
      ],
      "result_evidence": [
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/000.json",
          "done_sha256": "5fe4506242e75ec6534a4346eeca3b41b0af0eae0db4fe34565aed8b7fbd0d58",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/000/a1-b74de805604e/RESULT.json",
          "result_sha256": "fbe704bd118ec66c23b2de62ff29493e01d2c8c161c07943261c784fa34e47f1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/001.json",
          "done_sha256": "ac3b55ed7fbd2e5bc3baa40901c48f333916c09e12e9a1defa035ad7f033c477",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/001/a1-d834449bfa1c/RESULT.json",
          "result_sha256": "39409411f81a2b8b29b7653d5caaac2533f20e1c725d38aa4b5f3ed1969c5dc4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/002.json",
          "done_sha256": "b587db78d53d845b98ba382ddec3c578694be847310f05f207cd76c43dce88cc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/002/a1-81befbcea263/RESULT.json",
          "result_sha256": "9b7f642694cc914f35df8b4ae0bbe5d64001d80324cb231cc40162077d3d4676"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/003.json",
          "done_sha256": "ec52855036efe64cf5c6db293a9009be1e16c41d3b5aef078df5b66a05e9ecb6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/003/a1-7f3c9e84d8cc/RESULT.json",
          "result_sha256": "22036008dd6bbfcc8a4138e532c95438dd8169f808ed68338576bf5283029f82"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/004.json",
          "done_sha256": "e8d06cca3cc9a1e20b371c9a940244e9906710424186eac9e9e503c2ee124301",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/004/a1-15d4ee5fc72a/RESULT.json",
          "result_sha256": "8553156607bc450cc5775616e9f0555d9712ff3aad7beda5bdeebba86e512ab0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/005.json",
          "done_sha256": "39f686732c4e55a077d4b0fc282d65caa20d0e55ac4d50226cf9d4d8358386ba",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/005/a1-b8baf5a897a2/RESULT.json",
          "result_sha256": "935d0857d2db158ae4e7f9f56896aa3ea4a5efcec5ab045dfcba17bb6cc339cf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/006.json",
          "done_sha256": "0fcef9727f0db0dcfa860ff9996b82f5431146d40c6c49724e36560994dde8a3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/006/a2-5171fe0cec8c/RESULT.json",
          "result_sha256": "78b9f28a8362d86fd9f7c1b8e4c2f5299d8e558bba5463b4afb16e71c9be1212"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/007.json",
          "done_sha256": "63b4c00d01af09332df1a58e371013ef50d65f63fc860e9ee9fa3348ec4c4a9c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/007/a1-d53404b839d1/RESULT.json",
          "result_sha256": "592d36bf21505da1f479792fbb7cbf42d041253093bd3e6274cc2a0ea8a918fb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/008.json",
          "done_sha256": "55e02faf17c182fc0b8e0bd648a01ed69cb70be9e9a69681d0890400a3831f80",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/008/a1-6dab13f60cc5/RESULT.json",
          "result_sha256": "ffe909bd6f6a2742186ddb6bdbcb8212faf160fabe767cefe6267fd63c1356f5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/009.json",
          "done_sha256": "400b10b2d8c67c2aa9a64c08ec0fc896e4778a2ca7a89355b45bfccd6fe4af69",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/009/a1-308af823854c/RESULT.json",
          "result_sha256": "53ec46b77ae24655becb8f5646a961a188d417175c475f7e923465fe4edbc3d0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/010.json",
          "done_sha256": "06307a8a718680618f4d2c3f94ffab91c3e7f5b61d4bd7b3957bb7030a7858dc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/010/a1-ed08b226630d/RESULT.json",
          "result_sha256": "769e66443ed3e27955252e6000315d69bcdc6dbda474c25d323f5770edc0b3c2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/011.json",
          "done_sha256": "bfccecbeb822c462bd6999a060dd4f12d11b1ab5f335c61f63e65a83f65ebc43",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/011/a1-64ffc8a7c239/RESULT.json",
          "result_sha256": "305930dbcef61d1f574011d66c2b144b08175056d0d911a19c1c3f7ca4f92fb5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/012.json",
          "done_sha256": "7b6334091ad3efb8851dfeb7d599470e4ff079345ff82b4ecab39b7919fc6088",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/012/a1-04299c9d3f82/RESULT.json",
          "result_sha256": "b80e0b74496af2cbd3ad7afd2b85ce71f69ffcc71ca765204428c90399591f3b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/013.json",
          "done_sha256": "a9bb94fe404a37dfcad00fb5637f7b37008d18b7e6fd7b7a11887f899391f1a3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/013/a1-e814cfb1760b/RESULT.json",
          "result_sha256": "b13a20b81598b80b79ef4964a6374ac1907cbd7f6b7ba0fad7ba8dc09928d03f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/014.json",
          "done_sha256": "cdbf6e1f48f052821eb07b7b6aaf6906e0ba8a6c5a8355ef5c2ef53fd5753203",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/014/a1-a9f1c4e265bc/RESULT.json",
          "result_sha256": "13b5453c920d91f2887fb6d9f71ab1743cce8f0ac1a5d8ea3dcf7412f3a4d83a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/015.json",
          "done_sha256": "f78ca3b6a4980b88d753be9f4a81234f71693e308bdd5226000bc46bb723c93b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/015/a1-8d9ad8cf8dc5/RESULT.json",
          "result_sha256": "729597ab67f27b3e94798c39ea5dc64f08a403aba50411c3ee87397f34c6bedc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/016.json",
          "done_sha256": "e52eb98b0ec458e14516f787a54d6bba49fdb9219bef0f0a89d3685e4bc10d2f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/016/a1-323662c817ab/RESULT.json",
          "result_sha256": "493476488ffc5cd49091cfc3d9e86d5b2474d7001c74af8c30536ab61cd63cd9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/017.json",
          "done_sha256": "2c6cc4074a0a9cb6792fd822edd0be0a327dec8f70806de904a5274c727f06dd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/017/a1-2200e72081b9/RESULT.json",
          "result_sha256": "cb8d8ce8c2954b85ec27592e11be970a0facfaa1e8ca2cec8db3552591d4cc92"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/018.json",
          "done_sha256": "f6a8cafb5977a488670fcb0c06aedfe680af0f198108e71105b24537992c2f09",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/018/a1-903d0a66cf94/RESULT.json",
          "result_sha256": "58b41269496430fe5e26d32ba448015e97efdf41e2b8d44bb82aad444b0a8cea"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/019.json",
          "done_sha256": "d190ac52b27e481227c275be821ab557779c99ff92f9171f557c3b36857b822a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/019/a1-eb21437c335d/RESULT.json",
          "result_sha256": "6a42ecf0e1f03c52faa335620a86625966fad4861a073afee7760936f47789d8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/020.json",
          "done_sha256": "7055c339d9e6737313ba5c2b9e18dc6b557ad61fb93c3d7c3a81688e10101f10",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/020/a1-4dc44c788d6f/RESULT.json",
          "result_sha256": "ca650db8d3df1bb8b02bb54cb1b0dcf308e0fc327d92ed4c92b2df4925fce12c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/021.json",
          "done_sha256": "e27b52b4a027ca250726ad7893f320a6ab1de7bfc4dab30d69eeefe19d840dc0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/021/a1-a8e64a4ec613/RESULT.json",
          "result_sha256": "c7569a17dbee0cab741ddbdf93fb552bacefc211384aa225fadba77dc4ba77a1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/022.json",
          "done_sha256": "7c52ac728abd505b47fe0c06b4725be7831d9317c222467e88c6fd07a3891d6b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/022/a1-6e25f1c2fede/RESULT.json",
          "result_sha256": "4edcfa2bd4c297cf4c66788b71127368c080b4238c07fcc4649e16dc65ce3f45"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/023.json",
          "done_sha256": "33ccdf7354ee678c2b0428ecd6a401edec8d235a769b717d4c53f82d77dd4f98",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/023/a1-8262b756d629/RESULT.json",
          "result_sha256": "46f403df0af9767bd446e891692528f2ab23cf2b350b38ec01090c6adf011e60"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/024.json",
          "done_sha256": "d9646057c142063ba03c9cb5914515b72711de1c5ff2305eccbaabf64b86a6dd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/024/a1-4e3fb12a28f5/RESULT.json",
          "result_sha256": "4db3c93cdab6c25e2d9bd51fedb3e66e3a9476c7205f95122306b81120b4a167"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/025.json",
          "done_sha256": "917ef859fa06386c5d10106674bddec595700f0b39053c814b75a9834f4aa7d7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/025/a1-ae16fd7b9790/RESULT.json",
          "result_sha256": "7655358cf87a03b6802dbfb144f0f26c1dfa6934d6867518e2db78edbeb26736"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/026.json",
          "done_sha256": "277781ca0f13fe212736572b560c1912df6be68b215f993223bcd6e166a6efdb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/026/a1-708aaeaab9db/RESULT.json",
          "result_sha256": "cda5af2619d3d9e34d2a37b5f6cc800236cad3982ede53e8cbc59cf79d79a103"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/027.json",
          "done_sha256": "641b121c28dacd96c3999a929e4a92c8415b2270ac6ee32be95352c7f2df1afa",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/027/a1-ca8c06d5bd03/RESULT.json",
          "result_sha256": "0c8f2e683d9b076f1a42f8d3c7852aa4d5d2051855812f44bc7d361180f67a56"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/028.json",
          "done_sha256": "a9ef9220bf11441b90a36bb8994c420846c5b43c3204b4b4af85b14450f523ac",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/028/a1-d58da4e44eda/RESULT.json",
          "result_sha256": "1a8c418c79150deff3093cb54d688e38cc70d7f70eea0bb95bd5521ceaaf5a32"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/029.json",
          "done_sha256": "e208e5234237e35fd5a81f4fe393eeebbb2f5e707f4e4b0d5383f07eb0fc996f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/029/a1-5def46bb4290/RESULT.json",
          "result_sha256": "cd46f01830e030a941443e96eaa3912ff72eddc61bb41162508e48100917ed4e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/030.json",
          "done_sha256": "90d4f5367433d492ad619be9dadda8774833258a22fb76875331d3644b01773f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/030/a1-c490a07d08ea/RESULT.json",
          "result_sha256": "560f1018833dd98dd5aee4df46571e27df09905df7cd1a8c2806de09ddf1f387"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/031.json",
          "done_sha256": "6fa92f2a9a7a5c693fb8993230a87f8974995c526b06b243fc6993e580c2cd2a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/031/a1-a9deb075cdaa/RESULT.json",
          "result_sha256": "cde87624cee903b2ff5b712e7dc03ae600fab97709ecf87713fab4a1528b20bb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/032.json",
          "done_sha256": "df08e275134dbf48e74817b341eead641dd39a9d251532d913d46850dbbb5a0e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/032/a1-7ba514306e4c/RESULT.json",
          "result_sha256": "216ddbee7e8aa6ccc81105e093d754a5ed8e5bd3c3632f34b567b31c0b604972"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/033.json",
          "done_sha256": "64715d33f7284b017671a132a0307922eea24024153ce9c9b924757619485702",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/033/a1-84a695a28293/RESULT.json",
          "result_sha256": "030e5b3dbf53ea56fb8247c929611db53ddbe294d2a7b44c1907d1c98701058c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/034.json",
          "done_sha256": "ecff3d31585da7c8324b5ba392d1723ffdd6726fd01560d0a096391129b62cfc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/034/a1-ac1fc3e702c0/RESULT.json",
          "result_sha256": "a49999112cec0f15162b8f471cce3c021b30b919ceeb4c424fdd1da8155657d3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/035.json",
          "done_sha256": "1e6499346478ef9f827a20277af14181a3eebc5394db6f026220831e89f7a90b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/035/a1-05a9333fc8b5/RESULT.json",
          "result_sha256": "7871aa57894ec7a5e0f03b2029437fbf7b4af02feefb3b2f8ff5597229ab6075"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/036.json",
          "done_sha256": "2cf34a41219ccb92f02d60c69f1987d3a4f95043cd3bfb4f90613c98ea6fcb2a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/036/a1-9a09bb5b3281/RESULT.json",
          "result_sha256": "37fbfdc2fde07f9abdeee263fdc58d882d06242cb54476cb520f1533d390ecbf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/037.json",
          "done_sha256": "b895dc55da5e157b4e22b58e0eeddbc7c6891533d460fbc2d808bb36a00404e8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/037/a1-70282710e8e8/RESULT.json",
          "result_sha256": "994c750a923ab22c9f07c88182a71f863bfb2f7fbc7b01ddec5f744500dc2efc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/038.json",
          "done_sha256": "a38b81151853c8e554baaccf8e8c47eb5e27844f5a68d4bfc3310287188f9261",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/038/a1-302a2481a455/RESULT.json",
          "result_sha256": "2735b3951b5ae4bee21acbaf9297b09fe66276c097d81ce5c14a1dea7f0c676e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/039.json",
          "done_sha256": "0101e8ab580587ba3a91da6db40df49af702d3a7479e23b243e2affaf386b319",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/039/a1-cf919d5c29f4/RESULT.json",
          "result_sha256": "117042ee76ccd20e4f72e9153bac60144e7973a54bbb88cf11a341bad54cb878"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/040.json",
          "done_sha256": "0fcbf6fb19c1a6462f568108c2372edf4e4b1adc8ba174fdb94f955fd79acc5b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/040/a1-2db048fb6334/RESULT.json",
          "result_sha256": "b4f4ce1b9675a5d3079d9b2c81cbd19f072004aaa958294036e6e947ce883071"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/041.json",
          "done_sha256": "b639f4f126b58069f75f9133e86a0ce37a259520c5c09edb5ffd21e486e6e448",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/041/a1-d303d42ab5f8/RESULT.json",
          "result_sha256": "91cc41a99b83433587b017345275196557adff6404123060a35fd9a0da638dbc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/042.json",
          "done_sha256": "8edff73b44e29c79793aabf3cc01dfda6c6f2a11f7c863eac15c52c36cbf9649",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/042/a1-fa228c6b5dfc/RESULT.json",
          "result_sha256": "6644f52e360d9b051d6814bf36f1080b56f82ac4040b7923dde4e9eaa39a43d6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/043.json",
          "done_sha256": "25e5647ff9502fa661ce2423d52d0a066a4be2497628d0a5176f7af7e335d5a9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/043/a1-4512f7d9675c/RESULT.json",
          "result_sha256": "300aaf988aa59f3085059a2851740a326643f3dd2707496af3d157be2c72dc86"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/044.json",
          "done_sha256": "7f6a49624988d820e4c4fb01c0b718842fd3004a78667a472ad9033f494d0886",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/044/a1-be06b289064a/RESULT.json",
          "result_sha256": "affa5c30989cae0feea6067b45ee07fc162b97a15e35e32c23983048ad2b7af0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/045.json",
          "done_sha256": "c56edd537abbef8716b60078469bdefc78b50ef7f08486d23c114829b4adb091",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/045/a1-a661fa21f3bc/RESULT.json",
          "result_sha256": "7497f9fff3ee3a8c5d1883391d1a0190b23d59eacffdefd8bef189789ce8405b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/046.json",
          "done_sha256": "0b30e64ef068f7440b499458740f97a39878658f87826c69eb707e266a5c250b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/046/a1-3e120aba51b3/RESULT.json",
          "result_sha256": "d0b07dd85e227f11b94578a546f364bf0dbdf42e8f5f9b6b0267118d89039d6c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/047.json",
          "done_sha256": "0d2af37d6a991ad466cfc5ba3dbcbc37968aa79a896d1f89f2cb52372e9f61e9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/047/a1-176a638c521e/RESULT.json",
          "result_sha256": "4aadecffb5479fd5067c36c67586c5b2055d0eefd9c36edc068d65c42220c18d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/048.json",
          "done_sha256": "d95597bf97a89a9021bd01bb4fa0001bc633c36b7f09a8fc2e5688b9cdc7dd09",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/048/a1-7128184ff070/RESULT.json",
          "result_sha256": "d0c030991c3d5184febed9d32f39aded22fb6642d44a3545c46dc4666531ec1f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/049.json",
          "done_sha256": "de053648fcac27ea39aed2fc73cd26013e6b3d2c19999f6dce951f245e5601ed",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/049/a1-e82954a635b8/RESULT.json",
          "result_sha256": "7b2d73831bca7ae7801286165a0a0cafa8aa2a801b2f2b40b4ff16bca260c265"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/050.json",
          "done_sha256": "a7daa317cabb671f9dc5bd860b9f27fb9c31bcea69a5c8ccd923b4cd6412eb63",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/050/a1-e411a188151e/RESULT.json",
          "result_sha256": "37d3c18245a72e842a04973e77509ed417ead3393547840b4e1e80cc3c8c11cd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/051.json",
          "done_sha256": "0ea5f3c60102019a9775b2cdb846745c26478b8e67d12701c2bbda461900850b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/051/a1-4b702d005390/RESULT.json",
          "result_sha256": "21e701009e1f1e66d729fa076aa99f1a3f986d537b470ec1e1f6017c3e92c5cd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/052.json",
          "done_sha256": "c4490a0975d1dafa5d4f4dc5397446c928b3f6b6b0a9a338b62c85b183b41e1d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/052/a1-379109a7435b/RESULT.json",
          "result_sha256": "23e9157f45a925274b0bd61a5bd31be43cbde47f3e5d8712edd41e1020914f7f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/053.json",
          "done_sha256": "3ea249253ccdb49a19962b69074e22b83d7f39a11752d5fa5bbf69348c4471b6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/053/a1-3d3e79fdfefc/RESULT.json",
          "result_sha256": "55d10fd23ff8e77dea1e363ea22bd5873f31f96f807493713c7cb3d3a903b341"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/054.json",
          "done_sha256": "c64947aa7d88cb37ce708443623fcb095bde7a6190f829b560cdfbe8480b486c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/054/a1-a6540097ab70/RESULT.json",
          "result_sha256": "1c9e77237705ec7bbf4a2ab9df7a566592444d43790ec62a16c10d29e4fed479"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/055.json",
          "done_sha256": "0f3ed13a0200366064a7a150fea1b67d467c4cf3f589435fb256a248f3fb83cb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/055/a1-ff7c189b9634/RESULT.json",
          "result_sha256": "26a9d287f34360bb19095ae8b848894e9fc90315771c44e57d78fa443109ed8b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/056.json",
          "done_sha256": "34ed3f57a2363d39d0a610a2adc97587748de3264f2745e786a3d74236c02689",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/056/a1-e9611abcde04/RESULT.json",
          "result_sha256": "37323609928fea844a3272886e8b162af7e98b76e67148acbf925b11404b8824"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/057.json",
          "done_sha256": "3c4154f0282c3c39f6c5b510ed9c544844cd017250c58762310376cbd0cec50c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/057/a1-f4f6368682b9/RESULT.json",
          "result_sha256": "38f8b645dfde0545072672cce1c68cdf1e7cff407cdd81e27585902c2d135ed2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/058.json",
          "done_sha256": "4e6aae209c6e88825f67478865492a2eab919367f439c9bd9ac3ac80632d7233",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/058/a1-f6d8c12aa9ef/RESULT.json",
          "result_sha256": "ddaf8367ed75415e96ba481b78cf4575fbe038878df3fc0e739d2d91033e2763"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/059.json",
          "done_sha256": "3fe2af17bfb12e73ba99c065785737db56f3f0cfad84b822679a1747a3524c12",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/059/a1-875e61628d08/RESULT.json",
          "result_sha256": "63f6a10a73b515a5c26844fa01e4efb782cd3a801f63b3ba7b1dc6f1b4b130a5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/060.json",
          "done_sha256": "5761766fc5e523b31b6580b5ac3eaa27da5cf6762e16ef0c95735e8256299ad3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/060/a1-3fcf861830ca/RESULT.json",
          "result_sha256": "fa092985ab4a6537a44c9e298cecba6220e52df9c199a96ef04967d66aead7da"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/061.json",
          "done_sha256": "031413b9e92555ee65b106a5bf1fae64e0e766031f9e4f70166145b30c330fe5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/061/a1-27d29d1d6e6f/RESULT.json",
          "result_sha256": "6bd75d545c6416dabdd22ee87cf824c6c08b44d1140b9ce1f265635ce12d80ff"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/062.json",
          "done_sha256": "6d0f92d9100cd4c292962dceca83ab40f53b67fef6c68d25a03c58f5c6bdd856",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/062/a1-f2262b51dac0/RESULT.json",
          "result_sha256": "9c69cfb120717da80f8e64fdeb4fdd38e7e793c6c1ce6d4a4d55dc1af087d5ff"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/063.json",
          "done_sha256": "128b029b7cbbcc574d37a8cf2805beed67db7e8dde4a62c89b73e49679904526",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/063/a1-24f08e4af62b/RESULT.json",
          "result_sha256": "c13e263d112d23320db447465df9c8efba74b2100db84fefc64058d28fc14bc3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/064.json",
          "done_sha256": "6183d79f2f99201b278eb2da1802c2d438cb46854253e9e000429e90a0c85c52",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/064/a1-10d56d96e3f6/RESULT.json",
          "result_sha256": "953b35184a41aaf0719ff3b5ed1a2d903d4c76da77676d6d2148b2688218b957"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/065.json",
          "done_sha256": "2ee445f77ae347cedac025f2b9d79a964d157ea361a8e1febe0c53dc20ba857e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/065/a1-f3eb343de27e/RESULT.json",
          "result_sha256": "1465e98b6413e297be14aa5e63c801977c27faefff023eddaa801d3c9f0e7336"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/066.json",
          "done_sha256": "405c664fb1eb8c3a19883913191a357102da44b317e0c76ae8de1561e389ead1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/066/a1-7947a8faeb1e/RESULT.json",
          "result_sha256": "0b85ada0675e88bb88db41f9b13db42186c8f14355ed5ad2394fbf63b458d58b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/067.json",
          "done_sha256": "853104b76d376f3dcc01814f10d5b2b7a0283a5336ba292a09d54b405f2b0982",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/067/a1-6f013edff330/RESULT.json",
          "result_sha256": "894408cf19a7b27cd0e94ef2011a83f64a7878de365aa018d87a2ff928d83e11"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/068.json",
          "done_sha256": "3700fffd6744483be0e3653d2930eaaf1b93773787a8b825d478afefde8e189d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/068/a1-7c2d21306fa4/RESULT.json",
          "result_sha256": "d5b4666016fcaf438fdc6d63dfd5c1db84becbb8e035af7e61d04e9d4f13d31a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/069.json",
          "done_sha256": "93f2a61264055c8d322fc4929f6353a5216061c834a5b36e45a2e450e9e668e5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/069/a1-7eb9848ca366/RESULT.json",
          "result_sha256": "269019c3877d2a6e9f74efec9ebc846be89637495c234163c9ef56fa26305cdf"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/070.json",
          "done_sha256": "5488ca60d4e49d619401a0bf2b2060b8e7b291a44ddbd76504f709880f3d6626",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/070/a1-7a57d4ff7df9/RESULT.json",
          "result_sha256": "f364396bd9b6f1735b6944c5a20dd4125572a5badc32de2b5d8c41efef8f988d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/071.json",
          "done_sha256": "10418bdff248968c4debbe839a6f3a9c09d89854da5cfbeec73fcd7f1045a627",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/071/a1-cc30c7a7691d/RESULT.json",
          "result_sha256": "847735120e01671fbc047e8d975c5e4c09113e09d122d581f4c58f8d1856b8fe"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/072.json",
          "done_sha256": "ff0c4d88dedb4709cc2167de9b3d3266b36313751b4d8cd7e7a5bcf4dd4d6607",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/072/a1-1feaf4a1bf05/RESULT.json",
          "result_sha256": "202fa7f8854a753fdedfa6a9b0cbaeb149a4e91fb4446faaa8294a8e5b0d7222"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/073.json",
          "done_sha256": "5251b17c1caddd43d0e2c1faa010c3f912c7edad50f66557836179c0849862bf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/073/a1-d95a2bd3f6d9/RESULT.json",
          "result_sha256": "90528474570308911fcb57be3856a74969a6ae83da57277e8a5331ccf6db6da5"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/074.json",
          "done_sha256": "ccb6c3eb4ca1c680e8ce23b7b088d789000c10edbb6a054da9147798e223535d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/074/a1-a5449f98b3de/RESULT.json",
          "result_sha256": "1a039ae6665053d64cb3e87d083be1b95cf4d53e3706515a50f74a39ad183579"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/075.json",
          "done_sha256": "de36d30cf63b157e18b10ee50b4ab74f8e4515180c950c0db33114b3a1bb1189",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/075/a1-0713d6896b80/RESULT.json",
          "result_sha256": "9a997f57ad7787e336f4d3f86132ac705005bae2095dcb70c70656df1b710211"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/076.json",
          "done_sha256": "b73f4d8df22c0fd43a8996d2b0133c66f32222b40713850c2628511e06ed6bcb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/076/a1-639efcda58b2/RESULT.json",
          "result_sha256": "746531905a17d88f9ded5dd4cf5ae94d0e6473290d33b08c37cc3deeb08f2e22"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/077.json",
          "done_sha256": "a767859659fb84f4c4f240830d1fa302ee60ace613d05492c7eab560d0232743",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/077/a1-05a012651a02/RESULT.json",
          "result_sha256": "004bb9590a999308b08c809a4addefcd309bb48b04bdad20b9ece0b211566a98"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/078.json",
          "done_sha256": "6cee68eafe0cf810df11527704ffcf0691769ddb9ddf77dd63f82a722ff582b2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/078/a1-ea53b8892787/RESULT.json",
          "result_sha256": "e6ebb646f5130600575a237d9094cbb2f975d751fdbf30d4be141740f45286e2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/079.json",
          "done_sha256": "cfc1714a3aaaf62ad81f3e82c427fb48a49cae7cc3bd4d0a1d826b7041e29f8c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/079/a1-05538e08a070/RESULT.json",
          "result_sha256": "36994abf3ab9c702b264aaf35aed858e28aa199fe1b524535564c6fc9ea920c7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/080.json",
          "done_sha256": "8ca5b2dd6f5c58932c75f8040aa2f08ffb2bf69904fcf6ceb78876c5c461f57e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/080/a1-7fa6dd353844/RESULT.json",
          "result_sha256": "289e018d57403ae1af31bd95c588ca98156bcb2d4ccef349725a7c6578b23bd9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/081.json",
          "done_sha256": "bc8c43e360f3bdb9fb48e50d0a5ff0e48a47b319942c28b0c8af3bafbda5c109",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/081/a1-696a39d7fedf/RESULT.json",
          "result_sha256": "08db71a4e259064c3f135c978bb6dcea1b6769c1dd96e55df421999e46c0d2ff"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/082.json",
          "done_sha256": "d429f9f8bfaa4c1fa94e48a4609ff4f3d5ebbc4415dbc5f7abaa69565fb18873",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/082/a1-8095e4ba9460/RESULT.json",
          "result_sha256": "e4783922ce3f33fac2665006295262896a25810b41e15d1af08c9138a57a4b65"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/083.json",
          "done_sha256": "6a0678f0ce23b8be6aadc66c132c51572335cda9c805f1bc5ec897668a5b7943",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/083/a1-fd8b3ede347f/RESULT.json",
          "result_sha256": "4cac00ffe62a2f43536fb9ff1b3438f287ef9d5cc7810ee0c1493bd95f7d5d14"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/084.json",
          "done_sha256": "2f53cb0fbc2e0d833850142bbcccb1188c69bb4f8f16ecdd30fa28783e906547",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/084/a1-a3404f991e92/RESULT.json",
          "result_sha256": "4c697e36395d1e96a9c1db2a8e549a7db54694e3564aa2a84f5f2714f48e8ee1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/085.json",
          "done_sha256": "34351c8577a26b14e7f4d63c8fac6d1a59179fce86e6949c963ae18c00d840d2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/085/a1-9c19578ee6b2/RESULT.json",
          "result_sha256": "6df8c12518292fc7f68dc32475afc186b6a2b70666677844e75cc83638fe0036"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/086.json",
          "done_sha256": "24b35cbbcdbde4d98aebda54bfb92d50c77db855b280e2564ee9780beb7039e9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/086/a1-bcc50c5d9eb4/RESULT.json",
          "result_sha256": "8644ea00c243250861cc9452233e2cdc737fa16345d073761c6ee3be96a720b8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/087.json",
          "done_sha256": "6519217463524cfdc53668ac6fec84f658e5f4ad668d1803cf6835d3085ae522",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/087/a1-fc49085afb86/RESULT.json",
          "result_sha256": "f7e78ee31efcd183cc565d7446a40d91431017aa2df36afd45302ff8b0079500"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/088.json",
          "done_sha256": "a008d0fdb11551b703f5041bb35a02146fcdbcd9c225cf79edae215762c2109d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/088/a1-c955f7f867ca/RESULT.json",
          "result_sha256": "0c8945f24ab618ef17fac36cda75ed3fe6116ddc42d23581e0705ce7542c5d08"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/089.json",
          "done_sha256": "d3bf6e8c713b9656ce807533f8583c88dc91e3008a541e05dc4328861cd37fdd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/089/a1-a35300ea76d0/RESULT.json",
          "result_sha256": "bd140c5451d91b19b13632df518d3e7c3372231975b17e08394f29bb9ccfcb14"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/090.json",
          "done_sha256": "bd561da0a89c76cd3b3634a4f64833c5b81951f59a2bfab492314b5814c2c390",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/090/a1-af10fcc7d771/RESULT.json",
          "result_sha256": "2b3cef265e797d4ff29ea8c520765756cb731bf531f9b24f61d6b82dee299762"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/091.json",
          "done_sha256": "820349da2a9aee47f1c663d87333de894e08f226ed51c689973f882784a00cea",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/091/a1-3daed8509e34/RESULT.json",
          "result_sha256": "e45f7328755d111569b2ef3f5288a4d073ef2b486e449858812f74c611a5491d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/092.json",
          "done_sha256": "54d35762304aefa82409d10bd21802140c87cf3cc8b5e92bf9a613bc6a4867d3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/092/a1-7bbe804060e0/RESULT.json",
          "result_sha256": "8bd229b7c91932dd5c2dacfcec25a43bf7b1c7552d8286b938f13cc8b2c52c69"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/093.json",
          "done_sha256": "a41a3dafac11dfefd611c54a186a7b92405f7b6758740670fb77e51da5e3c64b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/093/a1-8eb342bb5615/RESULT.json",
          "result_sha256": "69f184afd91ac97ffbbe0848920bc081e6fdf3320de6855ddaa2ee36f34df9e1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/094.json",
          "done_sha256": "a58cf7440cd479147892d8c79d3f5e70da850b6eb1f4e03cabeb2d8fd787c86e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/094/a1-877d6642765e/RESULT.json",
          "result_sha256": "d1f1c1fc7bd89e49e7528f756993041f472d5553faba777d065ec89ce9751ec2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/095.json",
          "done_sha256": "d02e05893c4f58d9e8b7670249a7b5d9d90e949a6b2db5e127ff2918535f24d5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/095/a1-d8a493c105e0/RESULT.json",
          "result_sha256": "a4de9ff1137539ff9f1e76f2f255a791149b8b49fb25876946ef81e329d60a0e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/096.json",
          "done_sha256": "18bc7e9b1d5efaabb159c02ef9e476fca294fef8e51e922bbff0e566ffd60ab5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/096/a1-0c1cadf0494f/RESULT.json",
          "result_sha256": "04169efe4a8e8ea212aecf292dc0f0cf63ea81f52d72e3b1a4c9ca76bd19603b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/097.json",
          "done_sha256": "7b281a6c96f09c5c9a97d8f6a88bc574fb590d96ad3ec176616f1bd47e73fff1",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/097/a1-369ccdfdccb1/RESULT.json",
          "result_sha256": "66ffe489e517a3dd5a4723f549ee6344c68515d36bf176d0098fd4e98299f44f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/098.json",
          "done_sha256": "4176a3a2edec854d69c0a3bc467ec7d76db6ff07f93e2244030620374644163a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/098/a1-3948041e9624/RESULT.json",
          "result_sha256": "bbf3207ca73c2b0145f2a16568d989280680ffdfa2b284c92ed398bfa785e486"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/state/done/pi05/d05_scissors_three_cuts/099.json",
          "done_sha256": "16b8783c4cd4555772def6a158f5c7ef86d667a641f74fcb639e75c33f4bd3e5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000/episodes/pi05/d05_scissors_three_cuts/099/a1-d7a3d35adda0/RESULT.json",
          "result_sha256": "7c484b4d2631755ea44f47f5dbfbf0a7356dd319a248d881ac7814a091e8447c"
        }
      ],
      "plan_sha256": "376e40263adc3ddb9b944a10e821e46c8a95473c2527fb9a8651ce22dab3ffeb",
      "run_root": "extensions/pi05_scaling_eval_20260925/runs/d05_n100_s20000",
      "raw_success_percent": 13.0,
      "wilson95_percent": [
        7.757167427240512,
        20.98035144007643
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "d05",
      "name": "d05_n200_s20000",
      "train_trajectories": 200,
      "successes": 18,
      "trials": 100,
      "goal_weighted_percent": 18.0,
      "goal_strata": [
        {
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "goal": "Lift the scissors clear of the table and make three complete cuts in the air. Try one hand first; the other hand may reposition or assist.",
          "n": 100,
          "success": 18,
          "weight": 1.0
        }
      ],
      "result_evidence": [
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/000.json",
          "done_sha256": "a72f4cf8026618e5b0599840a68a6abf2a4a2b0dc71444e86e43118c29108a0a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/000/a1-7d0ef892bb12/RESULT.json",
          "result_sha256": "9da74ea893edc494bb7e942b8d4b78c8d706ffec36c59d32cf651ca2fb91160f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/001.json",
          "done_sha256": "bcbed6eac7c87dc9967f17c61ae80936725c77623053bd6d3791f58c8a19907c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/001/a1-868eba57d810/RESULT.json",
          "result_sha256": "6d916250038c8747a6fb0c9842a6301970ce134ba0b4aea0727f9f70b5105f28"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/002.json",
          "done_sha256": "649ef1ca5aa86b6ec745820446d6be8cf83e6c9d7a11721d7b3d4d71eee88fa0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/002/a1-56168550e3ce/RESULT.json",
          "result_sha256": "271b9a4c7440f0be0d048033ffb5598e9ef8aef47624c0d8a0ddf1571f5c7d51"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/003.json",
          "done_sha256": "5c6f5011d2b53315e12f8435d0339c6a64fe7f64abf1cade4223c1fe0cbf2571",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/003/a1-0acba9e8f7ab/RESULT.json",
          "result_sha256": "e6d87093a8b77b3af2f019a3fccfa1bf4dbfd4d4ac7deb408f88b4687f1de9ff"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/004.json",
          "done_sha256": "d1723d5237bd51a2af98072663158a798fd45824688e712a681db5fae8a4bc72",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/004/a1-c27c3ce5ab3c/RESULT.json",
          "result_sha256": "281220f00b0525218011c257a5913c95e04f14c5d76b31d884b81f88303fa91a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/005.json",
          "done_sha256": "3af4849fdec5a1e1e727d1e8fb877ac157cacc6f2918e4e5de98c4ba5570043c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/005/a1-855d1263ce59/RESULT.json",
          "result_sha256": "3fbaf056d8f82bb28abe9bbdb1d92ce24c167716077eedb55f4f933fa0d2e2ff"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/006.json",
          "done_sha256": "18b40af73eb33401aa1e391016df826085aceaec64ef37174b68179dac92d5a0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/006/a1-0bb49023a7b4/RESULT.json",
          "result_sha256": "009a51e6e3eede6af05a93d9506dc0bdd32887e3a268cc47a34fba048e3d7589"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/007.json",
          "done_sha256": "1ed64d433caf5bd8e64ca6f63e5f21441c928c64b6f1048adfcfe51cccc58353",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/007/a1-f3e2c1c3de10/RESULT.json",
          "result_sha256": "639696cd7cf893913f25976b096f46061344cc7442f2e9e09f333fd9b4913270"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/008.json",
          "done_sha256": "8160df695c0539c4a726255a633bd83a6dbdb195eb832895c1c11c7ca2677f5d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/008/a1-0dd6dc84a3d7/RESULT.json",
          "result_sha256": "aa5944d3247e1153f7a4edc56ecba70acd4d51f44a3e81d0c795d3991485ee98"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/009.json",
          "done_sha256": "e6ffb004ae3bc171a93bd540aaae55391ec9aa6d7fa63c857930e36458cefd92",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/009/a1-7b090aa493e9/RESULT.json",
          "result_sha256": "bf497bcc1152827b2f101aea4135ecd1aa7630c986e41ca3f9581ba78bf52bf0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/010.json",
          "done_sha256": "93e3207143c340b21af931d8f5708e5fd2c9b89accbd45f5e4c3c620b832a7c3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/010/a1-6f621af68c4e/RESULT.json",
          "result_sha256": "575f087de217214fc5ceb096b50910a7511486395aa11f663fa0d835d425e322"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/011.json",
          "done_sha256": "569ad1069c59fb30f2de541abda924a2686f0b28be2b588264064f576b9d459e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/011/a1-e8abd5524635/RESULT.json",
          "result_sha256": "7161d6ee6b11f151f88d7e9777fde2f4241d9dda4b32a456bed38de149850821"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/012.json",
          "done_sha256": "54b5108bb311faa70f7c6fa23e97bd8f82f6fb9e992a75e311261b6fc29b8124",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/012/a1-c1cd67f4ce3d/RESULT.json",
          "result_sha256": "b9452cb3dd6f8300611e25ee713255ead3793f6fe8693cfa30e85f6bda7e2410"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/013.json",
          "done_sha256": "8fee9e87b64fa3f7239eb319994a58cefdf9c1493ceed0d41f96587d3f2ccc48",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/013/a1-692297cddc0a/RESULT.json",
          "result_sha256": "cbf917a4fae9910372121ff5c8e8cccf2917545aecd4194b76ea9b149aa2f2c9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/014.json",
          "done_sha256": "8d8f47928f8e100391c942b97aef0d9e6bcd40cd2f253d629e14e8fb2a5ff4e7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/014/a1-1e88dc449808/RESULT.json",
          "result_sha256": "635743bcd871c50dff444df02763d3c8727504705782492931d00c8d53f370fb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/015.json",
          "done_sha256": "fc7d3f9ce0826be1d22363ee16949b108d8de13dfa2c19d4b809279df1cd3a7a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/015/a1-7685aa08bdec/RESULT.json",
          "result_sha256": "ed9305948dc5d866a2f07e2eb2b47752791b53cd44aa8be8415b4263061e3e52"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/016.json",
          "done_sha256": "098b218d9d5e5cd782727348f6cf13b830d7a4775e811bf5a3bf16ce88e3493b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/016/a1-40475f9220d5/RESULT.json",
          "result_sha256": "836f4fb102ebd54f43f3bb3e58a8fa15faf90fdba6c4565a942324be186720d8"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/017.json",
          "done_sha256": "0068e78cdddf7b58dd969105d58bf27484733531f7072655dc90252d4bd61aea",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/017/a1-db3f79fe9b49/RESULT.json",
          "result_sha256": "17dbf1661617000116e51e90d524495ace333826d84009a4f3e8c74cda171224"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/018.json",
          "done_sha256": "26057ae025ff5ad931aeedf3dddc9bf697d7cafb9662a6b26ebf520895c8f527",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/018/a1-da9bd21300b5/RESULT.json",
          "result_sha256": "4ec725358bddbc8c713895f34fba76e322329f25eebc593339e5a2892546a12c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/019.json",
          "done_sha256": "57655c77effe2412e448f6a03dd2105f0350745fc72bc53265a97517d74ccdb3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/019/a1-538ce2d57471/RESULT.json",
          "result_sha256": "9c779359cb6fcae1b95b3e82b790608fb066acf822bd0629961eecec873d1e08"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/020.json",
          "done_sha256": "c20544975343512fd19c949868e90d89a78d7334e328e57d6f013297a3d11a9e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/020/a1-84261fdf65c4/RESULT.json",
          "result_sha256": "188d16bb072588ee82b7e0d2ee89906b09c5f46266688a84252a44e8b6a97923"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/021.json",
          "done_sha256": "ab382876b5de813c58a184da915e44924799f309ed83b866ffe804c5fb75a845",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/021/a1-4b93fda5e941/RESULT.json",
          "result_sha256": "d3652da7f70d9e0a77edc1ec5aeb44b8c0104572f3f5902e01319874c772acdd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/022.json",
          "done_sha256": "deb27f04fe4b9a3ba1ce3b9464722b5b71d0b71e7c3b3ed115f548861a829ead",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/022/a1-d4c6997ceda3/RESULT.json",
          "result_sha256": "90ad48fc8bb3ed59d01d6c60d1402608547bfe9eb6a46eec8b77f567795a8713"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/023.json",
          "done_sha256": "5b2b37544a9e756b8b93d8ba2432fa00a49f2bf377e690acf0358b0d153eee54",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/023/a1-d3bfa781b26c/RESULT.json",
          "result_sha256": "6d8b31db965bb8b937e71874db5be7bb616beb66ba77496538a6660f3bf6520b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/024.json",
          "done_sha256": "ddca9d3ea06c682cc5a34a445b2692bd027269a60dd33fd5c178e3bb5744a5b3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/024/a1-936265f7a02c/RESULT.json",
          "result_sha256": "3bfef2a018ccfadaafc7abfdad6162c7a473232c64e0a090cd8068e337150f66"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/025.json",
          "done_sha256": "2dbf307a688bd536a9f0eab5fe722e96569b68fe159e46897b2fcfd56ab40830",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/025/a1-208d844f2827/RESULT.json",
          "result_sha256": "e444b05eb9fa60c9eaff247abc37efb502c9fa4b32184ceaf5fd659ab07bc152"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/026.json",
          "done_sha256": "2bdc580bca2c9f4c52c4db2caf8fb9321bc7ce0bea2767e9689f2441ff2dae14",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/026/a1-8ca218bad9f5/RESULT.json",
          "result_sha256": "72105d0e648980ab6e1abb376eb4b5433b2c15b3fe65d821e892151bdba17031"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/027.json",
          "done_sha256": "800543dd464f61c7e746b030faa903045ed1800474e2b37dc02d0beab4542a72",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/027/a1-e19e0da7bdbe/RESULT.json",
          "result_sha256": "b48980e5fd07d742ae1a9e5ee42d1f04e44c33e040869a2248b755ff47facbd0"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/028.json",
          "done_sha256": "8014d7967162cdf22d4f0f3558c22d9ca3bba724cec5e9492c38352c31b29932",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/028/a1-b8f7c7cfcd6c/RESULT.json",
          "result_sha256": "4ed0a2325b08db898d05cd5dd7a16d611cabb43add75171e74c9ce10cdc5e6af"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/029.json",
          "done_sha256": "8e2f3fd5b40ff1aef334a69be125f530282a769234fb0516a225c8ab74b9267e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/029/a1-875061f7ccc2/RESULT.json",
          "result_sha256": "7936f8258e0a207a96af2a4bbd82734ace853c47a94888404b53de79bf9aa942"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/030.json",
          "done_sha256": "a4b3c9a40cc64e5b3c4eb302a14f718ffcf93f94e2200d2c5bb71db409576364",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/030/a1-b04cd7f5d891/RESULT.json",
          "result_sha256": "96df7fe4fb8b85861af4d94d147f24966a1b54c89353c0594e3fc34646645e65"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/031.json",
          "done_sha256": "da2f4ac089ed330549a3c2ac3e4bc46726094d2b0061b78da38490971ee8da7e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/031/a1-1138006e45ca/RESULT.json",
          "result_sha256": "09c8617f73bbcfab69ec028a1687b7596baa2a1d8f00b236520b62de724e638e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/032.json",
          "done_sha256": "3a489d7f3dec2f13da406888248b3a95a08e848c96928d55bae07fd3c656a64f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/032/a1-3b4c6ffcd8df/RESULT.json",
          "result_sha256": "dc67487ccfd15ee0d6f7c9b497fd7130d2803e838262d7728346c3712ff4f9b6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/033.json",
          "done_sha256": "dd7c0b0e2e077fe591448bc8c959a019a2f99576a568082e9de8525445b8a055",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/033/a1-ff52cb7e0adc/RESULT.json",
          "result_sha256": "3de1823b023afa6711d0fd016e734a55007ded536a5683a911872530212d00a9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/034.json",
          "done_sha256": "b455808d218749b3dc96015950c8785f4f048fb83873c80596311fd552e4395c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/034/a1-ff2b1647cf08/RESULT.json",
          "result_sha256": "dc525ad7ced45f93ff15074d00f7e78313dc0cd9915b3dfbdf7c119f04605a22"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/035.json",
          "done_sha256": "d1faa8ee1c47b03b4e5c8b8c3437931e5f343d833c467f789b651e7f9e85ad55",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/035/a1-d909924d6abb/RESULT.json",
          "result_sha256": "ad91d3ab8619f2a598518fa14b70d4ebb950be8dbea84ee6ede9f1624dd1bbe2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/036.json",
          "done_sha256": "be9d7debc0251177b901ca16a1e16c155db955bc4051848ebf949ff84df84098",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/036/a1-f76ab351d385/RESULT.json",
          "result_sha256": "d541ff82a852a9ea80b42dc4c64fbd27f7161de102577d125f17e1a6409b6e23"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/037.json",
          "done_sha256": "cc31e0b4a3ad570fbca7b5cb2818027093b2d9e645f99e4127d9c388b252f51f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/037/a1-2641a591c58d/RESULT.json",
          "result_sha256": "509c519e06f831f3a83e4f7e07d8f424f30ce328bc0237c98c3974c62b6ee35b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/038.json",
          "done_sha256": "ede14d599ed5498e51aad12cc07644c4de40d12567ff00792d9ca0ad9c06518b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/038/a1-e67415d1e008/RESULT.json",
          "result_sha256": "0c5c2693d568cb02b30895386a374ffec3ce03da93a9a8d8f952faa0b3302b45"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/039.json",
          "done_sha256": "bc8a3df80a153118613f5264d6667a2b1efb28bf340b40a71e815d089ad27c63",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/039/a1-567d3b6aae11/RESULT.json",
          "result_sha256": "5f4796813f9c0d1d7156df73a9c3c7ef7c1e4cce92efb4a5de2d2ea3d27d84ec"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/040.json",
          "done_sha256": "09eac972e4e2aabc51e0ca88aee6c8f9d84d7e992fa697deebed3a5ba6e9f99c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/040/a1-2271b22c7bfe/RESULT.json",
          "result_sha256": "cec948786880f941b1720f04dce38f72cb28c24e9ab580f1ccdad27aafc23c8e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/041.json",
          "done_sha256": "2678670644e98a7bb94720d00b23d2e49bf3a1ddb27b6f98cf15e982f072d7bf",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/041/a1-9f032da7d333/RESULT.json",
          "result_sha256": "3e0f4330d138219e644a101d4045c5809a63d5f23854129e33262dfd31ad3147"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/042.json",
          "done_sha256": "c50dfdd020b9b669cc64323a0260d71dd3d1241992a88147728e22c741146097",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/042/a1-c19418aa04cd/RESULT.json",
          "result_sha256": "c53615f163a44b8b0ba52dce23a590f9fbd8658927f7030b84dc61cdd4d2c521"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/043.json",
          "done_sha256": "89ff422f7c4a8f7c9fc7ebfea9515b3907cdf378476aa409f3649c8bd04e70ff",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/043/a1-af0d76caddbd/RESULT.json",
          "result_sha256": "aa1de89785e2600dc0b54acef8fef3748e348be3bb8415eff740818fba5ba009"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/044.json",
          "done_sha256": "7674e2c3fa88427babe29542ffbe1985a21e21d67dc063bc4f4eea181dcf7680",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/044/a1-4396146d581a/RESULT.json",
          "result_sha256": "8171fb5336708648329419a5e1f3a5ef18cdaabfc8e73b3fae549c43fa58c5ca"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/045.json",
          "done_sha256": "72f503ae6a333db28f2c05099b2199c5c9f79d5e7d88b7cd503a7bda56bee49d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/045/a1-2d4b8ac0fca5/RESULT.json",
          "result_sha256": "bf74815eb7667433a029d09b3aa830e17b6edbdfba08d2bba377eacb1544d105"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/046.json",
          "done_sha256": "a05a9878d4ca34c744bd6c6af96e2d3d34884f82c671e3fb691406af74d83103",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/046/a1-67ce26d453c0/RESULT.json",
          "result_sha256": "4627373bfb03137f6ca32e694046f2e4a9b9919d5cda1a33c39db8c43c2bdfdd"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/047.json",
          "done_sha256": "5f9d17c93c3efe89e3018e0af641eac0ed38a52ba061b3ec8f77f2435f0056b4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/047/a1-63769ff424f5/RESULT.json",
          "result_sha256": "893583fbaef0e147254cf6910c8e834e85ffe6f890b13d68def5e9dc937f8e31"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/048.json",
          "done_sha256": "9c1b33ee227e84dd90e2d27d8537613e41231ad2a125568e9c7f3c53e97c675b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/048/a1-5fef10a7b1ce/RESULT.json",
          "result_sha256": "1858ee78133cf867f993d7a2bd2e5c283ee7f73de0c0ec544fb38cdc8c5ad433"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/049.json",
          "done_sha256": "ef63dc3b06054d16655dfdc080a38246da459a18b791aec1902a3d1aa7501ff8",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/049/a1-b93441329393/RESULT.json",
          "result_sha256": "84bf0c2fdae17e118abb998a8de860c5e62690c3348961013d20b2ad8c66e88a"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/050.json",
          "done_sha256": "cdbf241d7d18ebce910868bc251c2beb5bd1a79d1b47a4afa8129bf58f238bcd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/050/a1-fd654580b4f4/RESULT.json",
          "result_sha256": "14363cc21a8f6d1da9da3d80032c673ccde6c8718a3046c29bae7477f67e18c3"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/051.json",
          "done_sha256": "358c96d61df2836ecfffdfc843dc1df2e5520196221c42f35d4772410e655215",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/051/a1-8ceb3b622132/RESULT.json",
          "result_sha256": "2e27774c5b7d5139d131884a8243749bc3137f53323b6920fe3c7dca791e81b9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/052.json",
          "done_sha256": "76445fb099c828b87aeac54f71c0599b88625b85fb9e2fb1cdc36f4cd31b446a",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/052/a1-998470e8a79d/RESULT.json",
          "result_sha256": "48427bb01ae19ea2c0f8f7e508d22d337acff2de94ca266fe7ca84c964386f3e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/053.json",
          "done_sha256": "1701155a3ab32c49beea69e03c8ad6c68fb1a5c2495c822c38504547279f76fb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/053/a1-7fb5494d7b2e/RESULT.json",
          "result_sha256": "20587771ad06eee2180bec605951a4fdecb4e108e7e67ebc8dfdce919f43d76e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/054.json",
          "done_sha256": "8d936e2224bb455b9a26e2b2d63d6ee182a945884f699778278d4c016e1baf83",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/054/a1-a95f69d4dad9/RESULT.json",
          "result_sha256": "02d20e333a310c51f5514c96ac8b216b153666151c6f60a06e11d45075220e11"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/055.json",
          "done_sha256": "8e3239dc99f70aa23148e8ca0e7c86d48cd074079955f35e5eb02c70fcd0258f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/055/a1-4aa493d84739/RESULT.json",
          "result_sha256": "1b2430569cd75d1c83a5860e9be975314b6db7c92962085196871978b197e00d"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/056.json",
          "done_sha256": "948c66c299bc222df57f003dbd3cd31091acda243c298aa322cd09e9d152c984",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/056/a1-63cd50ebbfb8/RESULT.json",
          "result_sha256": "f97e14930dcd4a332a1cbec1142f8e539259b3f4b0eb4577a175cc58d68c769c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/057.json",
          "done_sha256": "bfc3e5879f35acda594f0d7dab0e33682868aa220c983efd8e0d1c72f173d5d4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/057/a1-01d8b951bebf/RESULT.json",
          "result_sha256": "9bce2ee0194776f651ae0afc7a82b199a4032d34ec352d3809fad68b69237287"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/058.json",
          "done_sha256": "e376010f98423bac4c29fd732b2fd8a8fc7fa41e9877dff57a9a2e3c99cfb6a4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/058/a1-6fb7b75d9202/RESULT.json",
          "result_sha256": "499682744996b19d635317da745eea948cf46af1633d793370ffd738d039fec1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/059.json",
          "done_sha256": "429445f7d271859d4a864cf13449faf7cd84fd3be55b7b6f8cd2c6c605a6de08",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/059/a1-bba5b87f7227/RESULT.json",
          "result_sha256": "91fc35e3682fe1fffee7377929f024c966f0c214a655fe2a7c2ebb684e428747"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/060.json",
          "done_sha256": "8a5f85290a02e654e499ddf29eb53dd028c75b76fc62ef43414db0e2b2b320b4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/060/a1-a90e5acbad35/RESULT.json",
          "result_sha256": "d95be4efc07dc31433612d29e5631251a24b19feac33fd546e84dd0b6c9015cc"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/061.json",
          "done_sha256": "ee4c90a689ed29eb0bf937cd4cc04a1075ea7db07bca82c135fb8fcec2fb78ae",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/061/a1-90b23e596da9/RESULT.json",
          "result_sha256": "ca65fcd1067e53975cf4b689245fc058f0f97cf949a41d588abbc13eb8a0cd90"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/062.json",
          "done_sha256": "5be47fdb94c2090b4a9192586afe560ae2b473783bbe36662f7373db2229d85f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/062/a1-b5a78b17851d/RESULT.json",
          "result_sha256": "21daaedb7e1578779463bada72748e9744384dc50af2e5f70c5379fd7ab5be7c"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/063.json",
          "done_sha256": "c523cb43f4973bf49d9f436c8625e1e23c8b832a153a6a7a7da0486cd5b99ac4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/063/a1-0679ff547a67/RESULT.json",
          "result_sha256": "2923e82a2080bf8dcff53a7a5ad10c97b88a467f14782e5a017e411ad6504a73"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/064.json",
          "done_sha256": "b462f84f2eeac19cc13a90d646c92178ea1a1a855be6a6d783816aff741e855e",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/064/a1-16a482d42636/RESULT.json",
          "result_sha256": "d916b32009cccda8ec5cc7ac4255853833f59cc5eb711ccc3222cf60065b7e45"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/065.json",
          "done_sha256": "b37a96678930ee5d64e8a01774b5c5452d57b661dafb738fc1d309c8a51fef7f",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/065/a1-8f39cc5d50ff/RESULT.json",
          "result_sha256": "95747390cf06bcb575bf5ee66d981376f6fb2b588b978f3761550613b4d206f6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/066.json",
          "done_sha256": "a2c8bf39a869170e86910d79781c5af9c4161a0e837a63faf26a5f112ff6bc36",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/066/a1-b8a1b80642c9/RESULT.json",
          "result_sha256": "54e90114ab726c34953aa473bf3d533e55a3cc46913cfcc84bf411dfb82fadb4"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/067.json",
          "done_sha256": "08f8f423df15a6690c35fc4f58e203e5d6b41f2382aa1ec5365c8c06e9bb41fc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/067/a1-ea40cc465a02/RESULT.json",
          "result_sha256": "9b7db60828fd2c943bed4b66f9b2cf1f62918af96dceddb1edf23a630984fac2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/068.json",
          "done_sha256": "23c27b0889328f1674b1a75b8ff83bb426e5b26a776eaab7bee2a7f0a8a76b48",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/068/a1-977d677456b9/RESULT.json",
          "result_sha256": "a02fc0c8e3c8c9996f12e4aad64d3f4c8c30869ab76ffe5cd4d6d0fc120c8399"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/069.json",
          "done_sha256": "c8dafd88bb3d5f76b4bc3ba0547cfeff0eed3060aa5952fa2660c8c3b8562fe2",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/069/a1-2a3632fa267c/RESULT.json",
          "result_sha256": "fac33ff398b7e725cca62fe5251b825394525006e10e04bc071cc42bfdaa2672"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/070.json",
          "done_sha256": "484121fa3593596776099b32c75e036d5a45a0e759c6d3219fb804c9fc0ccf0c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/070/a1-02e6fa92cc36/RESULT.json",
          "result_sha256": "10540050e0e5bebf5cf99e2cdd3285c9530dea46b7f54721ecd4cc891ee261d2"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/071.json",
          "done_sha256": "19d8f7c36efee9472be5f732a18b0838d367dc520884def0622ea8b7786d1dc9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/071/a1-fa341791fd7c/RESULT.json",
          "result_sha256": "75718bd0b7ed17def7beb7e9596ecd344882b289db313fae4e9071c8884772ed"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/072.json",
          "done_sha256": "6205a219a9b7cc7c9e31fa4b1c3560903d7db10a1dc5083d49b7f0dfc2c0ad86",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/072/a1-d5fc25642716/RESULT.json",
          "result_sha256": "62594e053936937a4631b8f84ccf8ffaafcf48c700a4a57ab140690d147a3cb9"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/073.json",
          "done_sha256": "320db65066a1b8bdfe42104735ec88997b17bf53154fa30ed619ca8e1aa2eff0",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/073/a1-1d2673be6190/RESULT.json",
          "result_sha256": "855ace1e55c9534aba1b6ec3cb8dc55206e1d18ba6559207e38763e1390cb046"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/074.json",
          "done_sha256": "9047d59b4ea2edeb4c995e5f8aa8076ec1ec83e22ce5938679d9aa722c8834d4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/074/a1-7b6eec843b76/RESULT.json",
          "result_sha256": "a3503b5bbbfd7b66f65fcacc98b0d9da1386d16dca48da5c3b22333302de5299"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/075.json",
          "done_sha256": "ef7293ba22a5ce4e1d52d622d72e00d62a0ba54d8c8fa2e63a06f6a40d01584b",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/075/a1-7f91ef822c3a/RESULT.json",
          "result_sha256": "c1517572389636fedb311347d206075c357d4b071a93e79af00dab3dd0787a80"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/076.json",
          "done_sha256": "3fe510c0b9669a9a7d201ba22bbda0795e3c0e74d9bc0058506139e317ea70ee",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/076/a1-956d79fddf0e/RESULT.json",
          "result_sha256": "c431436fd37ca6d4e9d7bca75f25e1661ba059fafa8bfb47b572197be56e125e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/077.json",
          "done_sha256": "5a7b9ef48af4f0eb30efc89a71d5c7caeb11c8450967addd01b78edbf4f5bc54",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/077/a1-0fd724fada8c/RESULT.json",
          "result_sha256": "1e200b2c98f436ac6e8015253432dfdca1e73a166598f8c5e6ef2d43af53af5b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/078.json",
          "done_sha256": "63cf3f29cb5a274a95423d809bbb3c62143d52b9ba447bff6eb464e9cd15de96",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/078/a1-fd4e213ccd80/RESULT.json",
          "result_sha256": "4980d17884c8fd7805d42f27830aff0d3d43bd90248c95883399374b9367b8be"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/079.json",
          "done_sha256": "4322271991c64bf2bb49c6dfd97bf1ec80e9d22d2ddf6f5381451589610d9bd3",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/079/a1-286d15f22cff/RESULT.json",
          "result_sha256": "51c8607109313e9f38d3ee49687e8cc13d0a64b1035f7d2acbd4a6be69e3de33"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/080.json",
          "done_sha256": "a60c7ebcf13e45dca2ae654059883f35a038a2de0fd5a5639ccbae38aef0c838",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/080/a1-aba24f5496a0/RESULT.json",
          "result_sha256": "4fca56142ca2140846acfcc8632b9179c2870b3e6e713bf5fb1b96f9ea45564e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/081.json",
          "done_sha256": "87d787a9e2b132dacae312bd990ce0e06f9a566c5918b55d10dfba9a051860cc",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/081/a1-ba94346cebf6/RESULT.json",
          "result_sha256": "c31f515c89febf3bdd0de778178e839d4488240ac55edf08e93b5c31fc1514b7"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/082.json",
          "done_sha256": "21dc2f6c98608c438da44152f429766153a3dfd25170384e773edffa9dfe28b7",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/082/a1-5b032bbcee0b/RESULT.json",
          "result_sha256": "bf9406001ef5d1da28289dd4bc69c54fa7b04a469eb84022984cd40b548239bb"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/083.json",
          "done_sha256": "885adbfdc95b473688cbb5c0ee9319cd26211dce60c016418c99d6856c9419d5",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/083/a1-947de3846ee0/RESULT.json",
          "result_sha256": "fc67dd7a13bf7d3c903e27dab433b70b746f7aa4582d88d37602ca6dcca70a53"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/084.json",
          "done_sha256": "e91206e1b1692e8cec88ca69fc17b90abf4a828a246c891eb90475055a7efa95",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/084/a1-71922e34bbb7/RESULT.json",
          "result_sha256": "09b6d9dbceefd7f70e977b7dfcbf94166c5a5932911a5e283080e5ea5e771832"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/085.json",
          "done_sha256": "297a0190b1b69e7f7b949708b9be6ea05038af9f223c3b1cc9ae1621bc79f8ff",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/085/a1-6d73eed3790f/RESULT.json",
          "result_sha256": "fb4b2bd6d1fc404e5920b5b7f70050e39fe184cb9e4739cfc06e39b9b4a46d06"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/086.json",
          "done_sha256": "fa4a712cc40ba27827c3a40d574558ad91211b2ee064ffc78bf332d739230410",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/086/a1-86cc78713ff2/RESULT.json",
          "result_sha256": "b184e939fdaa4485b0978e3503a168e02a98436580e9d6525d69d2b96f0edd9b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/087.json",
          "done_sha256": "337db89b48b8dd7475a91c343a3182f8af344b8365a25b6a9868969484c03d73",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/087/a1-9f5a14eca8f1/RESULT.json",
          "result_sha256": "fc76542e2c9b03c0423d7cb97d6f505922ac2f84f37992c46cea9a74b4ef3f02"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/088.json",
          "done_sha256": "cf4aef3abf982a05c5aad4deb622809244977a59d1585057f471e93483be6e17",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/088/a1-5e082e48ddc9/RESULT.json",
          "result_sha256": "ee6dd446e8a1e801cc2fe021a9d8e7fff82ed7c5edf6ec20c48665628b5b5f1e"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/089.json",
          "done_sha256": "6fe7897fa8ef2c4e280fb776c86e4fd764cd3013f38be583dae55408c4a7345d",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/089/a1-6143a2f088f8/RESULT.json",
          "result_sha256": "7163cdb6c73f585f375b29fdaa7c98532756aed5bffc93ac6fb218cfb66a6923"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/090.json",
          "done_sha256": "b9867eb22828b7d9d683af6c0136d33b1d53ff2e10f85f295f8833033c2a8da4",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/090/a1-0dcce54409f4/RESULT.json",
          "result_sha256": "d3e03a1bd65699d2eea154973614c5422d831287371985dbe3cadaf111507199"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/091.json",
          "done_sha256": "8ea43f4a93fd851a85a58faec237f01346cd4191f673ac6aaf6f780bb5212a79",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/091/a1-7c09785f9f73/RESULT.json",
          "result_sha256": "d7fe243d83672683d7410c13e457d8e7803316135f476d1c0070bd8efeb4d89f"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/092.json",
          "done_sha256": "d8ce92be73567adaefab3941821a4301a429bd9646b446d60b2c5d7e45c074cd",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/092/a1-6044b9c525fe/RESULT.json",
          "result_sha256": "36a911c57b67040855a7ba4df56b8728218d0132fd4061de6143a22c396d94a1"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/093.json",
          "done_sha256": "e1dd15b79dbf8361a094ebb0f2073809a4e8be549c9ab5c1ab1c6794417963bb",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/093/a1-166a5f891bfd/RESULT.json",
          "result_sha256": "d549d1cd44a90932d63806b8ebfd9accfde2fc9fb22de68dc0b5f4fa4d030de6"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/094.json",
          "done_sha256": "de4169c1d6a2894f6871c5a7ddc137c72add955a5174443a9357fc52f159339c",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/094/a1-345357025b6a/RESULT.json",
          "result_sha256": "d6212ed68c110a72d8145e00973f3d2540144fbe3e32dbd3d07a2b7f2214b54b"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/095.json",
          "done_sha256": "335620082052dde53d4f8b4c28393343411c7ea8dc5d43601095bb589b3f8a88",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/095/a1-8069e7bd092c/RESULT.json",
          "result_sha256": "8f9fc66a82ffcde3ca80c6a4dc7b99b937c5dfb45880630c9316275ee8ff1d71"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/096.json",
          "done_sha256": "4f403540a3a49cca39422cf61afa2ea3cabd3d360dd304e0a3ba1ecda85bcab9",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/096/a1-5e11852ca410/RESULT.json",
          "result_sha256": "86aae7d3879660798eec847c28dccaf8211aca4df54f94cdc92d9daf68976cac"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/097.json",
          "done_sha256": "b93aa438dc55d75d64b912c1255ae657c0d129e52b5819a3cc7e7eadc40dd854",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/097/a1-704b9d363cbf/RESULT.json",
          "result_sha256": "8ca346d28ee432320b52310d534c767ba86e92d4df2588ab2b85e53b7e34f816"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/098.json",
          "done_sha256": "0460fcf5bb5c2e2e37a4a9247162f7ca963167e9ab82572ae5cd112eb36151d6",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/098/a1-5e2ae96d453f/RESULT.json",
          "result_sha256": "d27722c0c798d5100013154e964ced0396a99cd55957fc73056e611bb7f73912"
        },
        {
          "done_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/state/done/pi05/d05_scissors_three_cuts/099.json",
          "done_sha256": "3df575f68ccdef61a10c1d93274ecb031405b9c760b1ec6cfb847904165c3683",
          "result_path": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000/episodes/pi05/d05_scissors_three_cuts/099/a1-b84a642d493d/RESULT.json",
          "result_sha256": "d140554fb6284075c548f961982dfafc2f9a8d8d52b311691531ee512cc19203"
        }
      ],
      "plan_sha256": "ae139c9b26d70a168085e29af7f86b7f95b3e86915a1d6a18960e1ee6ce06d9a",
      "run_root": "extensions/pi05_scaling_eval_20260925/runs/d05_n200_s20000",
      "raw_success_percent": 18.0,
      "wilson95_percent": [
        11.70022549894635,
        26.667358386300734
      ],
      "optimizer_updates": 20000
    },
    {
      "task": "d05",
      "name": "d05_n439_s20000",
      "train_trajectories": 439,
      "successes": 44,
      "trials": 100,
      "goal_weighted_percent": 44.0,
      "goal_strata": [
        {
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "goal": "Lift the scissors clear of the table and make three complete cuts in the air. Try one hand first; the other hand may reposition or assist.",
          "n": 100,
          "success": 44,
          "weight": 1.0
        }
      ],
      "result_evidence": [
        {
          "idx": 45,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/045/a1-01a997f3ee98/RESULT.json",
          "result_sha256": "1450aa34f714d3d5591fee08ebfeeff7746b1a42c0a9c86b5f353b1709541a77",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 70,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/070/a1-5c2572e6eb6a/RESULT.json",
          "result_sha256": "b6ae0dfdee65f34543ae15c14090eeb482578ef8bc3e6f95011126c9937b7018",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 52,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/052/a1-090fa6d08784/RESULT.json",
          "result_sha256": "75245cc25a4ada05289eebef1bed90f99ca857fb896e33c766e768a28b130e56",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 37,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/037/a1-18ac133c4a43/RESULT.json",
          "result_sha256": "dfd2b005d21c1bd9f5a98f7b1dc5a6a20b1f7fd7bc702af123ae8a394d15376d",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 19,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/019/a1-837ac953c796/RESULT.json",
          "result_sha256": "aab04a5eeb05b0485500856136e9dcfc67c059d359a032bcd0632cef867691d2",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 44,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/044/a1-38c660eb257a/RESULT.json",
          "result_sha256": "25fea4c728efab955c3f36ca3c9603df80cda34ea59dc4da1e9b8885b947017d",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 26,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/026/a1-aba06fcca141/RESULT.json",
          "result_sha256": "5d0fc442ee4f6254f0cc3eb167c31fd96d51675f911389ee25e34bae94af6f10",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 51,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/051/a1-415d0e743618/RESULT.json",
          "result_sha256": "ca12551a1899be4a60a226f3eaea9c552fbce413ddfcb4a9e42f9002c369b57b",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 8,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/008/a1-679937dbf848/RESULT.json",
          "result_sha256": "d6d8234c17b2fc6d95662fb91642607a70eaea4c64f88519c471f264ccafb0db",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 33,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/033/a1-4b33afc86915/RESULT.json",
          "result_sha256": "36c2ee10c657d02aba47d48784d0be40d2588b037a520d1459a9b92f72572534",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 15,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/015/a1-923386be4cdc/RESULT.json",
          "result_sha256": "8d7242bc35f4e4ace3ef498dbba9c31ed9cb352b6d3d594169728f0bac62fefa",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 40,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/040/a1-4976ee0899da/RESULT.json",
          "result_sha256": "03d507db9ccbafe4425d3fe037fd0cca4560bb0d11a6557d7e0b7655bdda5c20",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 99,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/099/a1-c93c6cc60975/RESULT.json",
          "result_sha256": "b92fe4d43b510066df7f6b8ba27aa5877bf75692516f9ffc2010cc52c2149498",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 22,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/022/a1-948fb785b990/RESULT.json",
          "result_sha256": "df8c314da02ab0ae8c3572087c77458f318ce46629bb548f713cc6e4f1311467",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 7,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/007/a1-d444c8627eef/RESULT.json",
          "result_sha256": "6e9ad57a3b69ead22d147f10540e9edda64209ec6237b210d0aa9582aee26c71",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 14,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/014/a1-05279c02b494/RESULT.json",
          "result_sha256": "6ab15049b164ca629ba7f359db0ea870267c33070880f3fb737f57bf814fc8d4",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 88,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/088/a1-9d6699a7de6c/RESULT.json",
          "result_sha256": "f33ebb530bf626d858b2c56f6341f78ea8c4c55173f9b36754e66508ee90ec7f",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 21,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/021/a1-9b62662fdbd7/RESULT.json",
          "result_sha256": "dd24fc1b00a6e6fc79fe9015db120b9103a89892812c3e4fbca1a652ef4839e7",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 95,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/095/a1-4ccc08081132/RESULT.json",
          "result_sha256": "94458b7de34603ff4bb3d63971a60088c3ecf46f2c100d9878b71136ae7c66b6",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 3,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/003/a1-c937dc51a100/RESULT.json",
          "result_sha256": "588cee3f082e30da9e70206c26d96babc9992e134e90f30b44560cdbf4c65af0",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 87,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/087/a1-70131bcd86eb/RESULT.json",
          "result_sha256": "f32644263fd90870b1bfa8eb3614de94435a7a09b0c518bb9f636152475f8bf6",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 10,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/010/a1-3c84be53a6ad/RESULT.json",
          "result_sha256": "fd897caa1fe70b765f1108afa3a3efbe85fa4487a4f981f538e916797e65e8ae",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 69,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/069/a1-e7ce14510c4b/RESULT.json",
          "result_sha256": "0e2ab644b351dcc3b9102b9da40eb14496224de7036415f687732237c4ebebcb",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 94,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/094/a1-0a43785337b8/RESULT.json",
          "result_sha256": "6ea35ea8a3dd7c280c7e6d962ff4c3ffa581f173ee02276b93d2315654e28b04",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 76,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/076/a1-205ad86c0fb3/RESULT.json",
          "result_sha256": "0e01e92394bcf49b6ca95d707364dcc4160974b9b6dd10f9a807e59439d2da45",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 58,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/058/a1-bbefea7efa19/RESULT.json",
          "result_sha256": "36a8cd0cafd5a7f900bccc0419f9aa545c9596469c0b9d00afa471309704d44a",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 83,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/083/a1-9d36ea3536a8/RESULT.json",
          "result_sha256": "78c8498733e6c920cdc610b855e35b0a342b03eb0641a263731a121663717253",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 65,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/065/a1-3f7f04ff129c/RESULT.json",
          "result_sha256": "627f6ab6c71edf8ecdc9bc18b2a3709ba637e957f9e4cffb5eb5630aa77bb026",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 90,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/090/a1-7cfc28eb12fd/RESULT.json",
          "result_sha256": "1bae5928736b0e245d63e457894919e9088455dc520cd3a7d408fe06462b2bca",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 72,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/072/a1-7062f89a4d5e/RESULT.json",
          "result_sha256": "dbf6fab1213fd5de50727c3d789a6d6be400c66bb5400626277246e5713a89d9",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 57,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/057/a1-86802368af90/RESULT.json",
          "result_sha256": "f8999eceeb004b5b0499316ada71f884de532f4ee06ef40783e7d0f1044d7803",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 39,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/039/a1-d3c76a71d0a8/RESULT.json",
          "result_sha256": "74083b919689cf558864a72f7df7439c9109c93335342520f5722679d70c70e3",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 64,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/064/a1-c47f96e48127/RESULT.json",
          "result_sha256": "04442269c6fa5353426fa4b485fbf8eed7c2e4c6a120b7a3be496cded6869bf1",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 46,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/046/a1-b0da7302d711/RESULT.json",
          "result_sha256": "ae92d168324907408ad68da3700d7da414a57cdec67e1ef9a7d457806035e22a",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 71,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/071/a1-10685a09465c/RESULT.json",
          "result_sha256": "c8cb10ab58dd5741249d1f75f0a2a31a5ac1c6aa38334ce301aafd1ac3e62181",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 28,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/028/a1-157691f172d0/RESULT.json",
          "result_sha256": "9b07ccaf364b499983a4a9e7c1a6b57de14a7219abd1a1b2707daef0c0d48ab9",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 53,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/053/a1-35ee664e771e/RESULT.json",
          "result_sha256": "f4a4a977228ec9515613a90f975f69676c806df1b4720daa2bc0dd0195f11c55",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 35,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/035/a1-9ee673360a86/RESULT.json",
          "result_sha256": "70efcd271d2b2d76c05769204357da66f3f38d2474b12ddb19bd35e2d6931a4c",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 60,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/060/a1-f990a25f7d4e/RESULT.json",
          "result_sha256": "79703c48007393f146edc4c69f38084cb328df45dd0454a79d82c6eec9eb35b2",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 42,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/042/a1-9efffa450ca0/RESULT.json",
          "result_sha256": "c8ff27163a44221f97428a75db5e12f9e8d49bcce3cd0559330cffba3dfbb76f",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 27,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/027/a1-a8de9aa5da44/RESULT.json",
          "result_sha256": "40a7523c2a45988cdc456a2566e8f39b085d58bdd411ae7d46ad21245b31f6e3",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 9,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/009/a1-2357c4104506/RESULT.json",
          "result_sha256": "4c5479ce85ae12e5f3c1be783f0426026ed7d9cacce8c02ae8d44c4a37e6f994",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 34,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/034/a1-92368e65a4bb/RESULT.json",
          "result_sha256": "379a8b8611dbe801b284a2bf79d957707950b63b38f808db6bc26d6cab0d266e",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 16,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/016/a1-8e0603c0b840/RESULT.json",
          "result_sha256": "0f9988286d980d42e2586c1c4afe0316e9055352b370a3bb0188d3948741515c",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 41,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/041/a1-7a83856d4eac/RESULT.json",
          "result_sha256": "fe53118c8079001d9fb210581419741f0a832860b9f9dc17f61400b0c175af57",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 23,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/023/a1-ef6372505c39/RESULT.json",
          "result_sha256": "0c97c7cb8968e9c6d276dd8cfc3230535b01be20d3ae4f42cfd1330b171964c7",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 5,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/005/a1-bd3d1baed302/RESULT.json",
          "result_sha256": "008f3c678bc52a5b48bbffbb02cb0d441bc6f36652b0e1970851bfa46db1e5e2",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 30,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/030/a1-448aad9381c2/RESULT.json",
          "result_sha256": "3c9e829658eb2bb9f637adcb877e975c81dfe53aa8e37c1e6d12825eb502132e",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 89,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/089/a1-058f16243079/RESULT.json",
          "result_sha256": "65f8becbd9df453a1d8d01f83512a2e8ff3bb7cfcaf32f1b195b53a21d54f85b",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 12,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/012/a1-ae65e7fd1d2b/RESULT.json",
          "result_sha256": "d5ba63998e6910841bf38019389ee02b958372d5e9e7259fc01d205f895f8c90",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 96,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/096/a1-dbbbb17e5a96/RESULT.json",
          "result_sha256": "d84b7339671ffe333b5a00e6727eeece8b01ef304ccf3f0c34b794f8b8ce62e1",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 4,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/004/a1-097ad6b73ff3/RESULT.json",
          "result_sha256": "5a9b807abdc9947f302cf91a6df1a995ae698ea583e09163fc41c352ef7082e8",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 78,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/078/a1-6d999f14d1a6/RESULT.json",
          "result_sha256": "91a8e0331d83a288a398f2ebb6a77179095479973a5ea8cfa25e99c391e768d7",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 11,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/011/a1-82bfcdcd55b5/RESULT.json",
          "result_sha256": "977ea70c2d19e8bd33f287ff28d2eea8cda625e32e2b748d411a45a19e7e00ce",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 85,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/085/a1-c03c22c875c3/RESULT.json",
          "result_sha256": "a80435430626628c2634a8f15bcacfa3ef00c326d0c25ea42887606e8346f07b",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 92,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/092/a1-1b80925c0912/RESULT.json",
          "result_sha256": "cbb198083e5c731b5f59b2bca43b408bfdb248f43485472d47ba76f20e3c57f0",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 77,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/077/a1-56b1bd994baf/RESULT.json",
          "result_sha256": "cd8c1206284ff79967904d21944de0396bafe1edfc23a4c2138c83947b56c26b",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 0,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/000/a1-de1054d3c163/RESULT.json",
          "result_sha256": "606b82a75062c5017cb38dbe8cdf8e7484cb7d63c80dec432c1ea817b9f0eae8",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 59,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/059/a1-9e3c96ffcf68/RESULT.json",
          "result_sha256": "c8e3cad9d2fac89f5c3f7822ec3c547b80b5e869fbc03ac106e16fa2830ad4f6",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 84,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/084/a1-39bb48aad0bd/RESULT.json",
          "result_sha256": "c027a7fb3f43030b4d4433011b8ac125ce2c1ece3b50dd840cbbb49998ef4e94",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 66,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/066/a1-298a63674743/RESULT.json",
          "result_sha256": "6220c716fcad11dce45173b468255e98227a7fe0d53646320d9c007403e89496",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 91,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/091/a1-d168cd78bf23/RESULT.json",
          "result_sha256": "73d3689843342e74e9cb2944d1d3bf00d296b451f215aae7d66551611cb19a8f",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 48,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/048/a1-66f061f93a95/RESULT.json",
          "result_sha256": "4e597e6103433b8d8aa06c915c403b8789bb5ce4988611e0f9b4da59c8842bc5",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 73,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/073/a1-cd6bd8171a6e/RESULT.json",
          "result_sha256": "142678fbbd74c3f679547cbe32c6fa83cffb3fd344fd76c05577e3eecb6f1b19",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 55,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/055/a1-40b0a06e9f64/RESULT.json",
          "result_sha256": "c3d241e0817582bd39f733a9c7c2d662276484c78e9e3712fdbcbf130f794a5a",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 80,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/080/a1-d31b2a22cba6/RESULT.json",
          "result_sha256": "b001ef38d6353a17976feec2834f3cf2b56055cf37529436937e985fb287b82f",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 62,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/062/a1-42daf0a2016c/RESULT.json",
          "result_sha256": "d868f64fc807e8907f0f4c12d0b271f8819f70d5f85e6926aa894e8571385512",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 47,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/047/a1-5dd2a577aded/RESULT.json",
          "result_sha256": "6870336c4812bf009a56ee3cff83270522ce7b404e2a4081a6685f0bc91b8f15",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 29,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/029/a1-aa63915c668a/RESULT.json",
          "result_sha256": "b84414adcfe05aa8a654fa6eff4599efef38a6a99ab4e2560b66db7ac3b76425",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 54,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/054/a1-784979655984/RESULT.json",
          "result_sha256": "b7d966104fc57b2f9fe2a5f67bc188871a69bdd9cbbed3cc1e82ceb92105e24d",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 36,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/036/a1-859afa7d0b89/RESULT.json",
          "result_sha256": "2665a30e9713f20bf63a2abc52f9f6a506c30a6a3087730c954958100b5ac908",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 61,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/061/a1-7ed35598f0ad/RESULT.json",
          "result_sha256": "20949ada7268f618102bc57cfd390b3ef494615a394becaa9d03e113c92c0ab1",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 18,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/018/a1-9c84f9bdfe37/RESULT.json",
          "result_sha256": "5dee2d86604045551bcf43c8915fc02f887b613df1014f1d72e92c4ac15688b9",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 43,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/043/a1-b2c870a8f318/RESULT.json",
          "result_sha256": "5c3cd21ae788a9c81851921755dbafc0d24838281e6f4d4e3fb931c026b200f3",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 25,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/025/a1-aba6b203975b/RESULT.json",
          "result_sha256": "49e3ac37998688f91e4a8ad0b5d6690e4d430a9c6ca93a93cd323abfd64bbc01",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 50,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/050/a1-eb99092a0acd/RESULT.json",
          "result_sha256": "958b251bf2e7c73d3254728e1eb894934be6ab97e579c3e7e0597e26f2f4936b",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 32,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/032/a1-255f6674f669/RESULT.json",
          "result_sha256": "b2f40500f6f0f29913fadb05b4172b795fa6bdfb966296e1368a8da1f9296cf5",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 17,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/017/a1-35e0bb97cf0d/RESULT.json",
          "result_sha256": "240a593a567823c0c00e0d10d8d5eb8d8846036d6bc01688edd303870988bd9d",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 24,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/024/a1-65325dd1bb3e/RESULT.json",
          "result_sha256": "2154cd9917f008a5625167e5e1b02cfcb2d13b56c95942402607e7133a671719",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 98,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/098/a1-0340c7c2a53d/RESULT.json",
          "result_sha256": "8c64d1c3ab927fcb1f6798caeb666de444ca7ee3e3cad9d07bb9f408d0b27fdb",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 6,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/006/a1-b0b0c7fb379c/RESULT.json",
          "result_sha256": "469dccc4d3aeb298df9d9faa44104d3e3a740df0535cab8e5282c7f3ef543085",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 31,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/031/a1-ed7c35272c0e/RESULT.json",
          "result_sha256": "73caba62f7ae06f7a410c10640a4b5db2f0d67c59d9dbb4d86eee72ae4e9418e",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 13,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/013/a1-1c55376c0f7c/RESULT.json",
          "result_sha256": "7e0cf24beeca3d67857683a91cf50e58a0585a661b3dd1dbdf7a141e06abbeca",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 97,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/097/a1-7ebf8968dde6/RESULT.json",
          "result_sha256": "bee9e2de69a254d24fe802aa337f5af94d0ca6c3d0c8f1286e617d55397142c7",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 20,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/020/a1-0f07e5f4100e/RESULT.json",
          "result_sha256": "3d0eb1af0a14343709aea7fdbce69cb25e879c1c432b8a92135236613ed67ecf",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 79,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/079/a1-f312671b90b8/RESULT.json",
          "result_sha256": "8df56cae8211e04e00b1319c73f0e56fc54c8c12ad852984cc4c98de5e874bc6",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 2,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/002/a1-3554b71fe672/RESULT.json",
          "result_sha256": "2154318427be5a0b9f9f7862b5172b4bae4fa94e718f258efe9b9b0832563b39",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 86,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/086/a1-0207e6577306/RESULT.json",
          "result_sha256": "df0e6c0cf778e7193804de1d5b1d9071b94d0713ccbc80c209e82a4e7b08c4f7",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 68,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/068/a1-95746ca3ff5d/RESULT.json",
          "result_sha256": "646c194eba55f8eb63ae42e492ac9a540886bf128b799beb8a8078a31cf1ca6a",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 93,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/093/a1-15365ce76b60/RESULT.json",
          "result_sha256": "de1b9d4360cf9ea7d5ce5faded5919c2a8cfcbc957e6d810c28a8a8eceb6eece",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 1,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/001/a1-4fb82546a2db/RESULT.json",
          "result_sha256": "719db29898e5b488cc19e1917c38783b83f21846f3ecbe60813ea930458bdf19",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 75,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/075/a1-f3ea9c1e3688/RESULT.json",
          "result_sha256": "b7e3ba5e449d7114b560cfe0bc7c9239d84d08c35cb786921f9584b9b3a3eb10",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 82,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/082/a1-276cda76c72d/RESULT.json",
          "result_sha256": "a6d447a51254b1fd8312dae7406ddb156e8ec39da5066869087ffde70955795a",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 67,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/067/a1-0569d1ab1547/RESULT.json",
          "result_sha256": "858f99ff83293960c3e018243eb190725ffca93acb50cfd2629f486f971bbb25",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 49,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/049/a1-907efaf5bac3/RESULT.json",
          "result_sha256": "8f6ecbecaf85aa3ff4d6214f2a636e6a40ca43709907d0fd6a2f93c37509e81d",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 74,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/074/a1-b24abb3ef111/RESULT.json",
          "result_sha256": "5969532268eeba2eca24429bd855da4d1ae1cca284d35147dca4df16f1fd238c",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 56,
          "success": true,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/056/a1-b28571be121e/RESULT.json",
          "result_sha256": "2cc89d3c77fcffe8c10ac182c4c56dbb6c6dc62f3818961c5a30afd333133156",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 81,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/081/a1-56a1e8717f21/RESULT.json",
          "result_sha256": "c4337ed7c8f877d37c869be40c87289fba947aae8d2aa3b4eb0f35b36079f0a4",
          "prompt_cohort": "canonical",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 38,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/038/a1-c19bdee12163/RESULT.json",
          "result_sha256": "855d9f6f0125e2ce26a79413ad65708a35cfb0e969e7250c836e0911eb4f8c1d",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        },
        {
          "idx": 63,
          "success": false,
          "result": "extensions/pi05_scaling_eval_20260925/runs/d05_n439_s20000/episodes/pi05/d05_scissors_three_cuts/063/a1-dcc9b84993ea/RESULT.json",
          "result_sha256": "0a8314ac0c59d03c966975b9f71d30b794ac0cd7c0da754faf7dda3a119650f3",
          "prompt_cohort": "paraphrase",
          "goal_id": "3b89df73f48769a2a9a1ca26101e39b0257828d03b3cad78cfa786745f9fb3bb",
          "checkpoint_step": 20000
        }
      ],
      "raw_success_percent": 44.0,
      "wilson95_percent": [
        34.672026630160794,
        53.77189534832302
      ],
      "optimizer_updates": 20000
    }
  ],
  "distribution_note": "Evidence paths are provenance identifiers relative to the original evaluation root, not files bundled with this ancillary record. Numerical values, result hashes, manifest hashes, and qualification fields are unchanged.",
  "original_record_sha256": "da6b8eec57f57f14a4864f4ee057ee1ea0c3d170eef004163957017010b9ed5a"
}

